A novel Lagrange-multiplier approach to the effective-one-body dynamics of binary systems in post-Minkowskian gravity

We present a new approach to the conservative dynamics of binary systems, within the effective one-body (EOB) framework, based on the use of a Lagrange multiplier to impose the mass-shell constraint. When applied to the post-Minkowskian (PM) description of the two-body problem in Einsteinian gravity, this Lagrange-EOB (LEOB) approach allows for a new formulation of the conservative dynamics that avoids the drawbacks of the recursive definition of EOB-PM Hamiltonians. Using state-of-the-art expressions of the resummed waveform and radiation reaction, we apply our new formalism to the construction of an aligned-spin, quasi-circular, inspiraling EOB waveform model, called {\tt LEOB-PM}, that incorporates analytical information up to the 4PM level, completed by 4PN contributions up to the sixth order in eccentricity, in the orbital sector, and by 4.5PN contributions, in the spin-orbit sector. In the nonspinning case, we find that an uncalibrated LEOB-PM model delivers maximum EOB/NR unfaithfulness ${\bar{F}}_{\rm EOBNR}$ (with the Advanced LIGO noise in the total mass range $10-200M_\odot$) varying between $0.2\%$ and $1\%$ over all the nonspinning dataset of the Simulating eXtreme Spacetime (SXS) Numerical Relativity (NR) catalog up to mass ratio $q=15$. It also delivers excellent phasing agreement with the $q=32$ configuration of the RIT catalog. We also found consistency between binding energies within a few percent at the NR merger location. Then, when NR-informing the dynamics of the model (both orbital and spinning sectors) by using 17 SXS dataset, we find that the EOB/NR unfaithfulness (compared to 530 spin-aligned SXS waveforms) has a median value of $5.39\times 10^{-4}$, or $6.13\times 10^{-4}$ (depending on the spin-spin interactions), reaching at most $\sim 1\%$ in some of the high-spin corners.

==> ancillary_file_LEOB.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Supplementary file to "A novel Lagrange-multiplier approach to the effective-one-body dynamics of binary systems in post-Minkowskian gravity"*)


(* ::Text:: *)
(*Thibault Damour, Alessandro Nagar, Andrea Placidi, Piero Rettegno*)


(* ::Section:: *)
(*File description*)


(* ::Text:: *)
(*This file collects the full expression of the EOB constraint in the Lagrange-Just-Boyer-Lindquist (LJBL) gauge introduced in the main text [Eqs. (2.43) and (2.45)],  together with the PM coefficient relations needed for its computation.*)
(*Throughout this file we use dimensionless variables and set G=M=c=1.*)


(* ::Section:: *)
(*Useful parameters*)


h=Sqrt[1+2\[Nu](\[Gamma]-1)]; (* EOB (M-rescaled) energy, Eq. (2.30)*)


X1=1/2 (1+Sqrt[1-4 \[Nu]]);
X2=1/2 (1-Sqrt[1-4 \[Nu]]);
X12=X1-X2;


S = X1 ta1 + X2 ta2; (*\hat{S} = (S1+S2)/M^2, Eq. (2.44)*)
Sstar = X2 ta1 + X1 ta2; (*\hat{S}_* = (m2/m1*S1+m1/m2*S2)/M^2, Eq. (2.44)*)


ta1=(a0+a12)/2; (*\tilde{a}_i, Eq. (2.44), as functions of \tilde{a}_0 and \tilde{a}_{12}, Eqs. (2.66) and (2.67)*)
ta2=(a0-a12)/2; 


(* ::Section:: *)
(*PM coefficient relations between scattering angle and EOB functions*)


(*
Here we separated the PM coefficients according to their spin dependence.
For all the EOB functions in the spin-even secotr, X[n,m] corresponds to the physiscal nPM coefficient of X 
proportional to any combinations of the spins a_i of order m.
For g[n,m] and gstar[n,m], the index n corresponds instead to the physical (n+2)PM order.
*)


(*pInf = Sqrt[\[Gamma]^2-1]; *)


\[Chi][1,0]==-((\[Gamma]^2 a[1,0])/(2 pInf))+1/2 pInf b[1,0]; (*Eq. (2.57)*)


\[Chi][2,0]==1/4 \[Pi] \[Gamma]^2 a[1,0]^2-1/4 \[Pi] \[Gamma]^2 a[2,0]-1/8 \[Pi] \[Gamma]^2 a[1,0] b[1,0]-1/32 \[Pi] pInf^2 b[1,0]^2+1/8 \[Pi] pInf^2 b[2,0]+1/8 \[Pi] pInf^2 rcCoeff[2,0];
(*Eq. (2.59)*)
\[Chi][2,1]==-pInf S \[Gamma] g[0,0]-pInf Sstar \[Gamma] gstar[0,0];
(*Eq. (2.60)*)


\[Chi][3,0]==-(((-1+9 pInf^2+45 pInf^4+35 pInf^6) a[1,0]^3)/(24 pInf^3))-pInf \[Gamma]^2 a[3,0]+((1+6 pInf^2+5 pInf^4) a[1,0]^2 b[1,0])/(8 pInf)-1/2 pInf \[Gamma]^2 a[2,0] b[1,0]+1/24 pInf^3 b[1,0]^3+1/3 pInf^3 b[3,0]+b[1,0] (-(1/6) pInf^3 b[2,0]+1/3 pInf^3 rcCoeff[2,0])+a[1,0] ((1/(2 pInf)+3 pInf+(5 pInf^3)/2) a[2,0]+1/8 pInf \[Gamma]^2 b[1,0]^2-1/2 pInf \[Gamma]^2 b[2,0]-pInf \[Gamma]^2 rcCoeff[2,0])+2/3 pInf^3 rcCoeff[3,0];
\[Chi][3,1]==-(1/2) \[Pi] pInf^2 S \[Gamma] g[1,0]+b[1,0] (-(1/4) \[Pi] pInf^2 S \[Gamma] g[0,0]-1/4 \[Pi] pInf^2 Sstar \[Gamma] gstar[0,0])+a[1,0] (1/2 \[Pi] (1+2 pInf^2) S \[Gamma] g[0,0]+1/2 \[Pi] (1+2 pInf^2) Sstar \[Gamma] gstar[0,0])-1/2 \[Pi] pInf^2 Sstar \[Gamma] gstar[1,0];
\[Chi][3,2]==-pInf \[Gamma]^2 a[3,2]-1/2 pInf \[Gamma]^2 a[2,2] b[1,0]-1/2 pInf \[Gamma]^2 a[2,0] b[1,2]+1/8 pInf^3 b[1,0]^2 b[1,2]+a[1,0]^2 (-(((-1+9 pInf^2+45 pInf^4+35 pInf^6) a[1,2])/(8 pInf^3))+((1+6 pInf^2+5 pInf^4) b[1,2])/(8 pInf))+1/3 pInf^3 b[3,2]+b[1,2] (-(1/6) pInf^3 b[2,0]+1/3 pInf^3 rcCoeff[2,0])+a[1,2] ((1/(2 pInf)+3 pInf+(5 pInf^3)/2) a[2,0]+1/8 pInf \[Gamma]^2 b[1,0]^2-1/2 pInf \[Gamma]^2 b[2,0]-pInf \[Gamma]^2 rcCoeff[2,0])+b[1,0] (-(1/6) pInf^3 b[2,2]+1/3 pInf^3 rcCoeff[2,2])+a[1,0] ((1/(2 pInf)+3 pInf+(5 pInf^3)/2) a[2,2]+((1+6 pInf^2+5 pInf^4) a[1,2] b[1,0])/(4 pInf)+1/4 pInf \[Gamma]^2 b[1,0] b[1,2]-1/2 pInf \[Gamma]^2 b[2,2]-pInf \[Gamma]^2 rcCoeff[2,2])+2/3 pInf^3 rcCoeff[3,2];


\[Chi][4,0]==3/16 \[Pi] (3+8 pInf^2+5 pInf^4) a[1,0]^4+3/16 \[Pi] (1+4 pInf^2+3 pInf^4) a[2,0]^2-3/8 \[Pi] pInf^2 \[Gamma]^2 a[4,0]-3/16 \[Pi] (1+3 pInf^2+2 pInf^4) a[1,0]^3 b[1,0]-3/16 \[Pi] pInf^2 \[Gamma]^2 a[3,0] b[1,0]-(15 \[Pi] pInf^4 b[1,0]^4)/2048-3/128 \[Pi] pInf^4 b[2,0]^2+3/32 \[Pi] pInf^4 b[4,0]+9/64 \[Pi] pInf^4 b[2,0] rcCoeff[2,0]+b[1,0]^2 (9/256 \[Pi] pInf^4 b[2,0]-9/256 \[Pi] pInf^4 rcCoeff[2,0])+a[1,0]^2 (-(9/8) \[Pi] (1+3 pInf^2+2 pInf^4) a[2,0]-3/128 \[Pi] (1+4 pInf^2+3 pInf^4) b[1,0]^2+3/32 \[Pi] (1+4 pInf^2+3 pInf^4) b[2,0]+9/32 \[Pi] (1+4 pInf^2+3 pInf^4) rcCoeff[2,0])+a[2,0] (3/64 \[Pi] pInf^2 \[Gamma]^2 b[1,0]^2-3/16 \[Pi] pInf^2 \[Gamma]^2 b[2,0]-9/16 \[Pi] pInf^2 \[Gamma]^2 rcCoeff[2,0])+b[1,0] (-(3/64) \[Pi] pInf^4 b[3,0]+9/64 \[Pi] pInf^4 rcCoeff[3,0])+a[1,0] (3/8 \[Pi] (1+4 pInf^2+3 pInf^4) a[3,0]+3/16 \[Pi] (1+4 pInf^2+3 pInf^4) a[2,0] b[1,0]-3/128 \[Pi] pInf^2 \[Gamma]^2 b[1,0]^3-3/16 \[Pi] pInf^2 \[Gamma]^2 b[3,0]+b[1,0] (3/32 \[Pi] pInf^2 \[Gamma]^2 b[2,0]-9/32 \[Pi] pInf^2 \[Gamma]^2 rcCoeff[2,0])-9/16 \[Pi] pInf^2 \[Gamma]^2 rcCoeff[3,0])+9/128 \[Pi] pInf^4 (rcCoeff[2,0]^2+4 rcCoeff[4,0]);
\[Chi][4,1]==-2 pInf^3 S \[Gamma] g[2,0]+b[2,0] (-pInf^3 S \[Gamma] g[0,0]-pInf^3 Sstar \[Gamma] gstar[0,0])+b[1,0]^2 (1/4 pInf^3 S \[Gamma] g[0,0]+1/4 pInf^3 Sstar \[Gamma] gstar[0,0])+a[2,0] (pInf (3+5 pInf^2) S \[Gamma] g[0,0]+pInf (3+5 pInf^2) Sstar \[Gamma] gstar[0,0])+a[1,0]^2 (-(((3+30 pInf^2+35 pInf^4) S \[Gamma] g[0,0])/(4 pInf))-((3+30 pInf^2+35 pInf^4) Sstar \[Gamma] gstar[0,0])/(4 pInf))+b[1,0] (-pInf^3 S \[Gamma] g[1,0]-pInf^3 Sstar \[Gamma] gstar[1,0])+a[1,0] (pInf (3+5 pInf^2) S \[Gamma] g[1,0]+b[1,0] (1/2 pInf (3+5 pInf^2) S \[Gamma] g[0,0]+1/2 pInf (3+5 pInf^2) Sstar \[Gamma] gstar[0,0])+pInf (3+5 pInf^2) Sstar \[Gamma] gstar[1,0])-2 pInf^3 Sstar \[Gamma] gstar[2,0]-2 pInf^3 S \[Gamma] g[0,0] rcCoeff[2,0]-2 pInf^3 Sstar \[Gamma] gstar[0,0] rcCoeff[2,0];
\[Chi][4,2]==-(3/8) \[Pi] pInf^2 \[Gamma]^2 a[4,2]-3/16 \[Pi] pInf^2 \[Gamma]^2 a[3,2] b[1,0]-3/16 \[Pi] pInf^2 \[Gamma]^2 a[3,0] b[1,2]-15/512 \[Pi] pInf^4 b[1,0]^3 b[1,2]+a[1,0]^3 (3/4 \[Pi] (3+8 pInf^2+5 pInf^4) a[1,2]-3/16 \[Pi] (1+3 pInf^2+2 pInf^4) b[1,2])+3/32 \[Pi] pInf^4 b[4,2]+9/32 \[Pi] pInf^2 (4+5 pInf^2) S^2 g[0,0]^2+9/16 \[Pi] pInf^2 (4+5 pInf^2) S Sstar g[0,0] gstar[0,0]+9/32 \[Pi] pInf^2 (4+5 pInf^2) Sstar^2 gstar[0,0]^2+9/64 \[Pi] pInf^4 b[2,2] rcCoeff[2,0]+a[2,2] (3/64 \[Pi] pInf^2 \[Gamma]^2 b[1,0]^2-3/16 \[Pi] pInf^2 \[Gamma]^2 b[2,0]-9/16 \[Pi] pInf^2 \[Gamma]^2 rcCoeff[2,0])+b[1,0]^2 (9/256 \[Pi] pInf^4 b[2,2]-9/256 \[Pi] pInf^4 rcCoeff[2,2])+b[2,0] (-(3/64) \[Pi] pInf^4 b[2,2]+9/64 \[Pi] pInf^4 rcCoeff[2,2])+a[1,0]^2 (-(9/8) \[Pi] (1+3 pInf^2+2 pInf^4) a[2,2]-9/16 \[Pi] (1+3 pInf^2+2 pInf^4) a[1,2] b[1,0]-3/64 \[Pi] (1+4 pInf^2+3 pInf^4) b[1,0] b[1,2]+3/32 \[Pi] (1+4 pInf^2+3 pInf^4) b[2,2]+9/32 \[Pi] (1+4 pInf^2+3 pInf^4) rcCoeff[2,2])+a[2,0] (3/8 \[Pi] (1+4 pInf^2+3 pInf^4) a[2,2]+3/32 \[Pi] pInf^2 \[Gamma]^2 b[1,0] b[1,2]-3/16 \[Pi] pInf^2 \[Gamma]^2 b[2,2]-9/16 \[Pi] pInf^2 \[Gamma]^2 rcCoeff[2,2])+b[1,2] (-(3/64) \[Pi] pInf^4 b[3,0]+9/64 \[Pi] pInf^4 rcCoeff[3,0])+a[1,2] (3/8 \[Pi] (1+4 pInf^2+3 pInf^4) a[3,0]+3/16 \[Pi] (1+4 pInf^2+3 pInf^4) a[2,0] b[1,0]-3/128 \[Pi] pInf^2 \[Gamma]^2 b[1,0]^3-3/16 \[Pi] pInf^2 \[Gamma]^2 b[3,0]+b[1,0] (3/32 \[Pi] pInf^2 \[Gamma]^2 b[2,0]-9/32 \[Pi] pInf^2 \[Gamma]^2 rcCoeff[2,0])-9/16 \[Pi] pInf^2 \[Gamma]^2 rcCoeff[3,0])+b[1,0] (-(3/64) \[Pi] pInf^4 b[3,2]+b[1,2] (9/128 \[Pi] pInf^4 b[2,0]-9/128 \[Pi] pInf^4 rcCoeff[2,0])+9/64 \[Pi] pInf^4 rcCoeff[3,2])+a[1,0] (3/8 \[Pi] (1+4 pInf^2+3 pInf^4) a[3,2]+3/16 \[Pi] (1+4 pInf^2+3 pInf^4) a[2,2] b[1,0]+3/16 \[Pi] (1+4 pInf^2+3 pInf^4) a[2,0] b[1,2]-9/128 \[Pi] pInf^2 \[Gamma]^2 b[1,0]^2 b[1,2]-3/16 \[Pi] pInf^2 \[Gamma]^2 b[3,2]+a[1,2] (-(9/4) \[Pi] (1+3 pInf^2+2 pInf^4) a[2,0]-3/64 \[Pi] (1+4 pInf^2+3 pInf^4) b[1,0]^2+3/16 \[Pi] (1+4 pInf^2+3 pInf^4) b[2,0]+9/16 \[Pi] (1+4 pInf^2+3 pInf^4) rcCoeff[2,0])+b[1,2] (3/32 \[Pi] pInf^2 \[Gamma]^2 b[2,0]-9/32 \[Pi] pInf^2 \[Gamma]^2 rcCoeff[2,0])+b[1,0] (3/32 \[Pi] pInf^2 \[Gamma]^2 b[2,2]-9/32 \[Pi] pInf^2 \[Gamma]^2 rcCoeff[2,2])-9/16 \[Pi] pInf^2 \[Gamma]^2 rcCoeff[3,2])+9/64 \[Pi] pInf^4 (rcCoeff[2,0] rcCoeff[2,2]+2 rcCoeff[4,2]);
\[Chi][4,3]==-2 pInf^3 S \[Gamma] g[2,2]+b[2,2] (-pInf^3 S \[Gamma] g[0,0]-pInf^3 Sstar \[Gamma] gstar[0,0])+a[2,2] (pInf (3+5 pInf^2) S \[Gamma] g[0,0]+pInf (3+5 pInf^2) Sstar \[Gamma] gstar[0,0])+b[2,0] (-pInf^3 S \[Gamma] g[0,2]-pInf^3 Sstar \[Gamma] gstar[0,2])+b[1,0]^2 (1/4 pInf^3 S \[Gamma] g[0,2]+1/4 pInf^3 Sstar \[Gamma] gstar[0,2])+a[2,0] (pInf (3+5 pInf^2) S \[Gamma] g[0,2]+pInf (3+5 pInf^2) Sstar \[Gamma] gstar[0,2])+a[1,0]^2 (-(((3+30 pInf^2+35 pInf^4) S \[Gamma] g[0,2])/(4 pInf))-((3+30 pInf^2+35 pInf^4) Sstar \[Gamma] gstar[0,2])/(4 pInf))+b[1,2] (-pInf^3 S \[Gamma] g[1,0]-pInf^3 Sstar \[Gamma] gstar[1,0])+a[1,2] (pInf (3+5 pInf^2) S \[Gamma] g[1,0]+b[1,0] (1/2 pInf (3+5 pInf^2) S \[Gamma] g[0,0]+1/2 pInf (3+5 pInf^2) Sstar \[Gamma] gstar[0,0])+pInf (3+5 pInf^2) Sstar \[Gamma] gstar[1,0])+b[1,0] (-pInf^3 S \[Gamma] g[1,2]+b[1,2] (1/2 pInf^3 S \[Gamma] g[0,0]+1/2 pInf^3 Sstar \[Gamma] gstar[0,0])-pInf^3 Sstar \[Gamma] gstar[1,2])+a[1,0] (pInf (3+5 pInf^2) S \[Gamma] g[1,2]+b[1,2] (1/2 pInf (3+5 pInf^2) S \[Gamma] g[0,0]+1/2 pInf (3+5 pInf^2) Sstar \[Gamma] gstar[0,0])+a[1,2] (-(((3+30 pInf^2+35 pInf^4) S \[Gamma] g[0,0])/(2 pInf))-((3+30 pInf^2+35 pInf^4) Sstar \[Gamma] gstar[0,0])/(2 pInf))+b[1,0] (1/2 pInf (3+5 pInf^2) S \[Gamma] g[0,2]+1/2 pInf (3+5 pInf^2) Sstar \[Gamma] gstar[0,2])+pInf (3+5 pInf^2) Sstar \[Gamma] gstar[1,2])-2 pInf^3 Sstar \[Gamma] gstar[2,2]-2 pInf^3 S \[Gamma] g[0,2] rcCoeff[2,0]-2 pInf^3 Sstar \[Gamma] gstar[0,2] rcCoeff[2,0]-2 pInf^3 S \[Gamma] g[0,0] rcCoeff[2,2]-2 pInf^3 Sstar \[Gamma] gstar[0,0] rcCoeff[2,2];


\[Chi][5,0]==-(((3-25 pInf^2+350 pInf^4+3150 pInf^6+5775 pInf^8+3003 pInf^10) a[1,0]^5)/(480 pInf^5))-4/3 pInf^3 \[Gamma]^2 a[5,0]+((-1+20 pInf^2+210 pInf^4+420 pInf^6+231 pInf^8) a[1,0]^4 b[1,0])/(96 pInf^3)+1/6 pInf (3+10 pInf^2+7 pInf^4) a[2,0]^2 b[1,0]-2/3 pInf^3 \[Gamma]^2 a[4,0] b[1,0]+7/480 pInf^5 b[1,0]^5+4/15 pInf^5 b[5,0]+8/15 pInf^5 b[3,0] rcCoeff[2,0]+b[1,0]^3 (-(1/12) pInf^5 b[2,0]+1/15 pInf^5 rcCoeff[2,0])+a[1,0]^3 (((-1+20 pInf^2+210 pInf^4+420 pInf^6+231 pInf^8) a[2,0])/(12 pInf^3)+((1+15 pInf^2+35 pInf^4+21 pInf^6) b[1,0]^2)/(48 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) b[2,0])/(12 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) rcCoeff[2,0])/(3 pInf))+a[3,0] (1/6 pInf^3 \[Gamma]^2 b[1,0]^2-2/3 pInf^3 \[Gamma]^2 b[2,0]-8/3 pInf^3 \[Gamma]^2 rcCoeff[2,0])+b[1,0]^2 (1/10 pInf^5 b[3,0]-2/15 pInf^5 rcCoeff[3,0])+b[2,0] (-(2/15) pInf^5 b[3,0]+8/15 pInf^5 rcCoeff[3,0])+a[1,0]^2 (-(((1+15 pInf^2+35 pInf^4+21 pInf^6) a[3,0])/(2 pInf))-((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,0] b[1,0])/(4 pInf)+1/48 pInf (3+10 pInf^2+7 pInf^4) b[1,0]^3+1/6 pInf (3+10 pInf^2+7 pInf^4) b[3,0]+b[1,0] (-(1/12) pInf (3+10 pInf^2+7 pInf^4) b[2,0]+1/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,0])+2/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[3,0])+a[2,0] (2/3 pInf (3+10 pInf^2+7 pInf^4) a[3,0]-1/12 pInf^3 \[Gamma]^2 b[1,0]^3-2/3 pInf^3 \[Gamma]^2 b[3,0]+b[1,0] (1/3 pInf^3 \[Gamma]^2 b[2,0]-4/3 pInf^3 \[Gamma]^2 rcCoeff[2,0])-8/3 pInf^3 \[Gamma]^2 rcCoeff[3,0])+b[1,0] (1/10 pInf^5 b[2,0]^2-2/15 pInf^5 b[4,0]-4/15 pInf^5 b[2,0] rcCoeff[2,0]+4/15 pInf^5 (rcCoeff[2,0]^2+2 rcCoeff[4,0]))+a[1,0] (-(((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,0]^2)/(2 pInf))+2/3 pInf (3+10 pInf^2+7 pInf^4) a[4,0]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) a[3,0] b[1,0]+5/96 pInf^3 \[Gamma]^2 b[1,0]^4+1/6 pInf^3 \[Gamma]^2 b[2,0]^2-2/3 pInf^3 \[Gamma]^2 b[4,0]-4/3 pInf^3 \[Gamma]^2 b[2,0] rcCoeff[2,0]+a[2,0] (-(1/12) pInf (3+10 pInf^2+7 pInf^4) b[1,0]^2+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) b[2,0]+4/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,0])+b[1,0]^2 (-(1/4) pInf^3 \[Gamma]^2 b[2,0]+1/3 pInf^3 \[Gamma]^2 rcCoeff[2,0])+b[1,0] (1/3 pInf^3 \[Gamma]^2 b[3,0]-4/3 pInf^3 \[Gamma]^2 rcCoeff[3,0])-4/3 pInf^3 \[Gamma]^2 (rcCoeff[2,0]^2+2 rcCoeff[4,0]))+16/15 pInf^5 (rcCoeff[2,0] rcCoeff[3,0]+rcCoeff[5,0]);
\[Chi][5,1]==-(3/4) \[Pi] pInf^4 S \[Gamma] g[3,0]+b[3,0] (-(3/8) \[Pi] pInf^4 S \[Gamma] g[0,0]-3/8 \[Pi] pInf^4 Sstar \[Gamma] gstar[0,0])+b[1,0]^3 (-(3/64) \[Pi] pInf^4 S \[Gamma] g[0,0]-3/64 \[Pi] pInf^4 Sstar \[Gamma] gstar[0,0])+a[3,0] (3/4 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,0]+3/4 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,0])+a[1,0]^3 (3/4 \[Pi] (3+12 pInf^2+10 pInf^4) S \[Gamma] g[0,0]+3/4 \[Pi] (3+12 pInf^2+10 pInf^4) Sstar \[Gamma] gstar[0,0])+b[2,0] (-(3/8) \[Pi] pInf^4 S \[Gamma] g[1,0]-3/8 \[Pi] pInf^4 Sstar \[Gamma] gstar[1,0])+b[1,0]^2 (3/32 \[Pi] pInf^4 S \[Gamma] g[1,0]+3/32 \[Pi] pInf^4 Sstar \[Gamma] gstar[1,0])+a[2,0] (3/4 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[1,0]+b[1,0] (3/8 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,0]+3/8 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,0])+3/4 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[1,0])+a[1,0]^2 (-(3/4) \[Pi] (1+6 pInf^2+6 pInf^4) S \[Gamma] g[1,0]+b[1,0] (-(3/8) \[Pi] (1+6 pInf^2+6 pInf^4) S \[Gamma] g[0,0]-3/8 \[Pi] (1+6 pInf^2+6 pInf^4) Sstar \[Gamma] gstar[0,0])-3/4 \[Pi] (1+6 pInf^2+6 pInf^4) Sstar \[Gamma] gstar[1,0])-3/4 \[Pi] pInf^4 Sstar \[Gamma] gstar[3,0]-9/8 \[Pi] pInf^4 S \[Gamma] g[1,0] rcCoeff[2,0]-9/8 \[Pi] pInf^4 Sstar \[Gamma] gstar[1,0] rcCoeff[2,0]+b[1,0] (-(3/8) \[Pi] pInf^4 S \[Gamma] g[2,0]+b[2,0] (3/16 \[Pi] pInf^4 S \[Gamma] g[0,0]+3/16 \[Pi] pInf^4 Sstar \[Gamma] gstar[0,0])-3/8 \[Pi] pInf^4 Sstar \[Gamma] gstar[2,0]-9/16 \[Pi] pInf^4 S \[Gamma] g[0,0] rcCoeff[2,0]-9/16 \[Pi] pInf^4 Sstar \[Gamma] gstar[0,0] rcCoeff[2,0])+a[1,0] (3/4 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[2,0]+b[1,0]^2 (-(3/32) \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,0]-3/32 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,0])+b[2,0] (3/8 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,0]+3/8 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,0])+a[2,0] (-(3/2) \[Pi] (1+6 pInf^2+6 pInf^4) S \[Gamma] g[0,0]-3/2 \[Pi] (1+6 pInf^2+6 pInf^4) Sstar \[Gamma] gstar[0,0])+b[1,0] (3/8 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[1,0]+3/8 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[1,0])+3/4 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[2,0]+9/8 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,0] rcCoeff[2,0]+9/8 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,0] rcCoeff[2,0])-9/8 \[Pi] pInf^4 S \[Gamma] g[0,0] rcCoeff[3,0]-9/8 \[Pi] pInf^4 Sstar \[Gamma] gstar[0,0] rcCoeff[3,0];
\[Chi][5,2]==-(4/3) pInf^3 \[Gamma]^2 a[5,2]-2/3 pInf^3 \[Gamma]^2 a[4,2] b[1,0]+1/6 pInf (3+10 pInf^2+7 pInf^4) a[2,0]^2 b[1,2]-2/3 pInf^3 \[Gamma]^2 a[4,0] b[1,2]+7/96 pInf^5 b[1,0]^4 b[1,2]+a[1,0]^4 (-(((3-25 pInf^2+350 pInf^4+3150 pInf^6+5775 pInf^8+3003 pInf^10) a[1,2])/(96 pInf^5))+((-1+20 pInf^2+210 pInf^4+420 pInf^6+231 pInf^8) b[1,2])/(96 pInf^3))+4/15 pInf^5 b[5,2]+32/15 pInf^3 (5+6 pInf^2) S Sstar g[1,0] gstar[0,0]+32/15 pInf^3 (5+6 pInf^2) Sstar^2 gstar[0,0] gstar[1,0]+g[0,0] (32/15 pInf^3 (5+6 pInf^2) S^2 g[1,0]+32/15 pInf^3 (5+6 pInf^2) S Sstar gstar[1,0])+8/15 pInf^5 b[3,2] rcCoeff[2,0]+a[3,2] (1/6 pInf^3 \[Gamma]^2 b[1,0]^2-2/3 pInf^3 \[Gamma]^2 b[2,0]-8/3 pInf^3 \[Gamma]^2 rcCoeff[2,0])+8/15 pInf^5 b[3,0] rcCoeff[2,2]+b[1,0]^3 (-(1/12) pInf^5 b[2,2]+1/15 pInf^5 rcCoeff[2,2])+a[1,0]^3 (((-1+20 pInf^2+210 pInf^4+420 pInf^6+231 pInf^8) a[2,2])/(12 pInf^3)+((-1+20 pInf^2+210 pInf^4+420 pInf^6+231 pInf^8) a[1,2] b[1,0])/(24 pInf^3)+((1+15 pInf^2+35 pInf^4+21 pInf^6) b[1,0] b[1,2])/(24 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) b[2,2])/(12 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) rcCoeff[2,2])/(3 pInf))+a[3,0] (1/3 pInf^3 \[Gamma]^2 b[1,0] b[1,2]-2/3 pInf^3 \[Gamma]^2 b[2,2]-8/3 pInf^3 \[Gamma]^2 rcCoeff[2,2])+b[2,2] (-(2/15) pInf^5 b[3,0]+8/15 pInf^5 rcCoeff[3,0])+a[2,2] (2/3 pInf (3+10 pInf^2+7 pInf^4) a[3,0]-1/12 pInf^3 \[Gamma]^2 b[1,0]^3-2/3 pInf^3 \[Gamma]^2 b[3,0]+b[1,0] (1/3 pInf^3 \[Gamma]^2 b[2,0]-4/3 pInf^3 \[Gamma]^2 rcCoeff[2,0])-8/3 pInf^3 \[Gamma]^2 rcCoeff[3,0])+b[1,0]^2 (1/10 pInf^5 b[3,2]+b[1,2] (-(1/4) pInf^5 b[2,0]+1/5 pInf^5 rcCoeff[2,0])-2/15 pInf^5 rcCoeff[3,2])+b[2,0] (-(2/15) pInf^5 b[3,2]+8/15 pInf^5 rcCoeff[3,2])+a[1,0]^2 (-(((1+15 pInf^2+35 pInf^4+21 pInf^6) a[3,2])/(2 pInf))-((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,2] b[1,0])/(4 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,0] b[1,2])/(4 pInf)+1/16 pInf (3+10 pInf^2+7 pInf^4) b[1,0]^2 b[1,2]+1/6 pInf (3+10 pInf^2+7 pInf^4) b[3,2]+b[1,2] (-(1/12) pInf (3+10 pInf^2+7 pInf^4) b[2,0]+1/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,0])+a[1,2] (((-1+20 pInf^2+210 pInf^4+420 pInf^6+231 pInf^8) a[2,0])/(4 pInf^3)+((1+15 pInf^2+35 pInf^4+21 pInf^6) b[1,0]^2)/(16 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) b[2,0])/(4 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) rcCoeff[2,0])/pInf)+b[1,0] (-(1/12) pInf (3+10 pInf^2+7 pInf^4) b[2,2]+1/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,2])+2/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[3,2])+a[2,0] (2/3 pInf (3+10 pInf^2+7 pInf^4) a[3,2]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) a[2,2] b[1,0]-1/4 pInf^3 \[Gamma]^2 b[1,0]^2 b[1,2]-2/3 pInf^3 \[Gamma]^2 b[3,2]+b[1,2] (1/3 pInf^3 \[Gamma]^2 b[2,0]-4/3 pInf^3 \[Gamma]^2 rcCoeff[2,0])+b[1,0] (1/3 pInf^3 \[Gamma]^2 b[2,2]-4/3 pInf^3 \[Gamma]^2 rcCoeff[2,2])-8/3 pInf^3 \[Gamma]^2 rcCoeff[3,2])+b[1,2] (1/10 pInf^5 b[2,0]^2-2/15 pInf^5 b[4,0]-4/15 pInf^5 b[2,0] rcCoeff[2,0]+4/15 pInf^5 (rcCoeff[2,0]^2+2 rcCoeff[4,0]))+a[1,2] (-(((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,0]^2)/(2 pInf))+2/3 pInf (3+10 pInf^2+7 pInf^4) a[4,0]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) a[3,0] b[1,0]+5/96 pInf^3 \[Gamma]^2 b[1,0]^4+1/6 pInf^3 \[Gamma]^2 b[2,0]^2-2/3 pInf^3 \[Gamma]^2 b[4,0]-4/3 pInf^3 \[Gamma]^2 b[2,0] rcCoeff[2,0]+a[2,0] (-(1/12) pInf (3+10 pInf^2+7 pInf^4) b[1,0]^2+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) b[2,0]+4/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,0])+b[1,0]^2 (-(1/4) pInf^3 \[Gamma]^2 b[2,0]+1/3 pInf^3 \[Gamma]^2 rcCoeff[2,0])+b[1,0] (1/3 pInf^3 \[Gamma]^2 b[3,0]-4/3 pInf^3 \[Gamma]^2 rcCoeff[3,0])-4/3 pInf^3 \[Gamma]^2 (rcCoeff[2,0]^2+2 rcCoeff[4,0]))+b[1,0] (-(2/15) pInf^5 b[4,2]+8/15 pInf^3 (5+6 pInf^2) S^2 g[0,0]^2+16/15 pInf^3 (5+6 pInf^2) S Sstar g[0,0] gstar[0,0]+8/15 pInf^3 (5+6 pInf^2) Sstar^2 gstar[0,0]^2-4/15 pInf^5 b[2,2] rcCoeff[2,0]+b[2,0] (1/5 pInf^5 b[2,2]-4/15 pInf^5 rcCoeff[2,2])+b[1,2] (1/5 pInf^5 b[3,0]-4/15 pInf^5 rcCoeff[3,0])+8/15 pInf^5 (rcCoeff[2,0] rcCoeff[2,2]+rcCoeff[4,2]))+a[1,0] (2/3 pInf (3+10 pInf^2+7 pInf^4) a[4,2]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) a[3,2] b[1,0]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) a[3,0] b[1,2]+5/24 pInf^3 \[Gamma]^2 b[1,0]^3 b[1,2]-2/3 pInf^3 \[Gamma]^2 b[4,2]-8/15 pInf (15+55 pInf^2+42 pInf^4) S^2 g[0,0]^2-16/15 pInf (15+55 pInf^2+42 pInf^4) S Sstar g[0,0] gstar[0,0]-8/15 pInf (15+55 pInf^2+42 pInf^4) Sstar^2 gstar[0,0]^2-4/3 pInf^3 \[Gamma]^2 b[2,2] rcCoeff[2,0]+a[2,2] (-(1/12) pInf (3+10 pInf^2+7 pInf^4) b[1,0]^2+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) b[2,0]+4/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,0])+a[2,0] (-(((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,2])/pInf)-1/6 pInf (3+10 pInf^2+7 pInf^4) b[1,0] b[1,2]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) b[2,2]+4/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,2])+b[2,0] (1/3 pInf^3 \[Gamma]^2 b[2,2]-4/3 pInf^3 \[Gamma]^2 rcCoeff[2,2])+b[1,0]^2 (-(1/4) pInf^3 \[Gamma]^2 b[2,2]+1/3 pInf^3 \[Gamma]^2 rcCoeff[2,2])+a[1,2] (-(((1+15 pInf^2+35 pInf^4+21 pInf^6) a[3,0])/pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,0] b[1,0])/(2 pInf)+1/24 pInf (3+10 pInf^2+7 pInf^4) b[1,0]^3+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) b[3,0]+b[1,0] (-(1/6) pInf (3+10 pInf^2+7 pInf^4) b[2,0]+2/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,0])+4/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[3,0])+b[1,2] (1/3 pInf^3 \[Gamma]^2 b[3,0]-4/3 pInf^3 \[Gamma]^2 rcCoeff[3,0])+b[1,0] (1/3 pInf^3 \[Gamma]^2 b[3,2]+b[1,2] (-(1/2) pInf^3 \[Gamma]^2 b[2,0]+2/3 pInf^3 \[Gamma]^2 rcCoeff[2,0])-4/3 pInf^3 \[Gamma]^2 rcCoeff[3,2])-8/3 pInf^3 \[Gamma]^2 (rcCoeff[2,0] rcCoeff[2,2]+rcCoeff[4,2]))+16/15 pInf^5 (rcCoeff[2,2] rcCoeff[3,0]+rcCoeff[2,0] rcCoeff[3,2]+rcCoeff[5,2]);
\[Chi][5,3]==-(3/4) \[Pi] pInf^4 S \[Gamma] g[3,2]+b[3,2] (-(3/8) \[Pi] pInf^4 S \[Gamma] g[0,0]-3/8 \[Pi] pInf^4 Sstar \[Gamma] gstar[0,0])+a[3,2] (3/4 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,0]+3/4 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,0])+b[3,0] (-(3/8) \[Pi] pInf^4 S \[Gamma] g[0,2]-3/8 \[Pi] pInf^4 Sstar \[Gamma] gstar[0,2])+b[1,0]^3 (-(3/64) \[Pi] pInf^4 S \[Gamma] g[0,2]-3/64 \[Pi] pInf^4 Sstar \[Gamma] gstar[0,2])+a[3,0] (3/4 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,2]+3/4 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,2])+a[1,0]^3 (3/4 \[Pi] (3+12 pInf^2+10 pInf^4) S \[Gamma] g[0,2]+3/4 \[Pi] (3+12 pInf^2+10 pInf^4) Sstar \[Gamma] gstar[0,2])+b[2,2] (-(3/8) \[Pi] pInf^4 S \[Gamma] g[1,0]-3/8 \[Pi] pInf^4 Sstar \[Gamma] gstar[1,0])+a[2,2] (3/4 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[1,0]+b[1,0] (3/8 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,0]+3/8 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,0])+3/4 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[1,0])+b[2,0] (-(3/8) \[Pi] pInf^4 S \[Gamma] g[1,2]-3/8 \[Pi] pInf^4 Sstar \[Gamma] gstar[1,2])+b[1,0]^2 (3/32 \[Pi] pInf^4 S \[Gamma] g[1,2]+b[1,2] (-(9/64) \[Pi] pInf^4 S \[Gamma] g[0,0]-9/64 \[Pi] pInf^4 Sstar \[Gamma] gstar[0,0])+3/32 \[Pi] pInf^4 Sstar \[Gamma] gstar[1,2])+a[2,0] (3/4 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[1,2]+b[1,2] (3/8 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,0]+3/8 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,0])+b[1,0] (3/8 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,2]+3/8 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,2])+3/4 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[1,2])+a[1,0]^2 (-(3/4) \[Pi] (1+6 pInf^2+6 pInf^4) S \[Gamma] g[1,2]+b[1,2] (-(3/8) \[Pi] (1+6 pInf^2+6 pInf^4) S \[Gamma] g[0,0]-3/8 \[Pi] (1+6 pInf^2+6 pInf^4) Sstar \[Gamma] gstar[0,0])+a[1,2] (9/4 \[Pi] (3+12 pInf^2+10 pInf^4) S \[Gamma] g[0,0]+9/4 \[Pi] (3+12 pInf^2+10 pInf^4) Sstar \[Gamma] gstar[0,0])+b[1,0] (-(3/8) \[Pi] (1+6 pInf^2+6 pInf^4) S \[Gamma] g[0,2]-3/8 \[Pi] (1+6 pInf^2+6 pInf^4) Sstar \[Gamma] gstar[0,2])-3/4 \[Pi] (1+6 pInf^2+6 pInf^4) Sstar \[Gamma] gstar[1,2])-3/4 \[Pi] pInf^4 Sstar \[Gamma] gstar[3,2]-9/8 \[Pi] pInf^4 S \[Gamma] g[1,2] rcCoeff[2,0]-9/8 \[Pi] pInf^4 Sstar \[Gamma] gstar[1,2] rcCoeff[2,0]+b[1,2] (-(3/8) \[Pi] pInf^4 S \[Gamma] g[2,0]+b[2,0] (3/16 \[Pi] pInf^4 S \[Gamma] g[0,0]+3/16 \[Pi] pInf^4 Sstar \[Gamma] gstar[0,0])-3/8 \[Pi] pInf^4 Sstar \[Gamma] gstar[2,0]-9/16 \[Pi] pInf^4 S \[Gamma] g[0,0] rcCoeff[2,0]-9/16 \[Pi] pInf^4 Sstar \[Gamma] gstar[0,0] rcCoeff[2,0])+a[1,2] (3/4 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[2,0]+b[1,0]^2 (-(3/32) \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,0]-3/32 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,0])+b[2,0] (3/8 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,0]+3/8 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,0])+a[2,0] (-(3/2) \[Pi] (1+6 pInf^2+6 pInf^4) S \[Gamma] g[0,0]-3/2 \[Pi] (1+6 pInf^2+6 pInf^4) Sstar \[Gamma] gstar[0,0])+b[1,0] (3/8 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[1,0]+3/8 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[1,0])+3/4 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[2,0]+9/8 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,0] rcCoeff[2,0]+9/8 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,0] rcCoeff[2,0])-9/8 \[Pi] pInf^4 S \[Gamma] g[1,0] rcCoeff[2,2]-9/8 \[Pi] pInf^4 Sstar \[Gamma] gstar[1,0] rcCoeff[2,2]+b[1,0] (-(3/8) \[Pi] pInf^4 S \[Gamma] g[2,2]+b[2,2] (3/16 \[Pi] pInf^4 S \[Gamma] g[0,0]+3/16 \[Pi] pInf^4 Sstar \[Gamma] gstar[0,0])+b[2,0] (3/16 \[Pi] pInf^4 S \[Gamma] g[0,2]+3/16 \[Pi] pInf^4 Sstar \[Gamma] gstar[0,2])+b[1,2] (3/16 \[Pi] pInf^4 S \[Gamma] g[1,0]+3/16 \[Pi] pInf^4 Sstar \[Gamma] gstar[1,0])-3/8 \[Pi] pInf^4 Sstar \[Gamma] gstar[2,2]-9/16 \[Pi] pInf^4 S \[Gamma] g[0,2] rcCoeff[2,0]-9/16 \[Pi] pInf^4 Sstar \[Gamma] gstar[0,2] rcCoeff[2,0]-9/16 \[Pi] pInf^4 S \[Gamma] g[0,0] rcCoeff[2,2]-9/16 \[Pi] pInf^4 Sstar \[Gamma] gstar[0,0] rcCoeff[2,2])+a[1,0] (3/4 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[2,2]+b[2,2] (3/8 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,0]+3/8 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,0])+a[2,2] (-(3/2) \[Pi] (1+6 pInf^2+6 pInf^4) S \[Gamma] g[0,0]-3/2 \[Pi] (1+6 pInf^2+6 pInf^4) Sstar \[Gamma] gstar[0,0])+b[1,0]^2 (-(3/32) \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,2]-3/32 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,2])+b[2,0] (3/8 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,2]+3/8 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,2])+a[2,0] (-(3/2) \[Pi] (1+6 pInf^2+6 pInf^4) S \[Gamma] g[0,2]-3/2 \[Pi] (1+6 pInf^2+6 pInf^4) Sstar \[Gamma] gstar[0,2])+b[1,2] (3/8 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[1,0]+3/8 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[1,0])+a[1,2] (-(3/2) \[Pi] (1+6 pInf^2+6 pInf^4) S \[Gamma] g[1,0]+b[1,0] (-(3/4) \[Pi] (1+6 pInf^2+6 pInf^4) S \[Gamma] g[0,0]-3/4 \[Pi] (1+6 pInf^2+6 pInf^4) Sstar \[Gamma] gstar[0,0])-3/2 \[Pi] (1+6 pInf^2+6 pInf^4) Sstar \[Gamma] gstar[1,0])+b[1,0] (3/8 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[1,2]+b[1,2] (-(3/16) \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,0]-3/16 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,0])+3/8 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[1,2])+3/4 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[2,2]+9/8 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,2] rcCoeff[2,0]+9/8 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,2] rcCoeff[2,0]+9/8 \[Pi] pInf^2 (2+3 pInf^2) S \[Gamma] g[0,0] rcCoeff[2,2]+9/8 \[Pi] pInf^2 (2+3 pInf^2) Sstar \[Gamma] gstar[0,0] rcCoeff[2,2])-9/8 \[Pi] pInf^4 S \[Gamma] g[0,2] rcCoeff[3,0]-9/8 \[Pi] pInf^4 Sstar \[Gamma] gstar[0,2] rcCoeff[3,0]-9/8 \[Pi] pInf^4 S \[Gamma] g[0,0] rcCoeff[3,2]-9/8 \[Pi] pInf^4 Sstar \[Gamma] gstar[0,0] rcCoeff[3,2];
\[Chi][5,4]==-(4/3) pInf^3 \[Gamma]^2 a[5,4]+1/6 pInf (3+10 pInf^2+7 pInf^4) a[2,2]^2 b[1,0]-2/3 pInf^3 \[Gamma]^2 a[4,4] b[1,0]-2/3 pInf^3 \[Gamma]^2 a[4,2] b[1,2]+1/6 pInf (3+10 pInf^2+7 pInf^4) a[2,0]^2 b[1,4]-2/3 pInf^3 \[Gamma]^2 a[4,0] b[1,4]+7/96 pInf^5 b[1,0]^4 b[1,4]+a[1,0]^4 (-(((3-25 pInf^2+350 pInf^4+3150 pInf^6+5775 pInf^8+3003 pInf^10) a[1,4])/(96 pInf^5))+((-1+20 pInf^2+210 pInf^4+420 pInf^6+231 pInf^8) b[1,4])/(96 pInf^3))+4/15 pInf^5 b[5,4]+32/15 pInf^3 (5+6 pInf^2) S Sstar g[1,2] gstar[0,0]+32/15 pInf^3 (5+6 pInf^2) S Sstar g[1,0] gstar[0,2]+32/15 pInf^3 (5+6 pInf^2) Sstar^2 gstar[0,2] gstar[1,0]+g[0,2] (32/15 pInf^3 (5+6 pInf^2) S^2 g[1,0]+32/15 pInf^3 (5+6 pInf^2) S Sstar gstar[1,0])+32/15 pInf^3 (5+6 pInf^2) Sstar^2 gstar[0,0] gstar[1,2]+g[0,0] (32/15 pInf^3 (5+6 pInf^2) S^2 g[1,2]+32/15 pInf^3 (5+6 pInf^2) S Sstar gstar[1,2])+8/15 pInf^5 b[3,4] rcCoeff[2,0]+a[3,4] (1/6 pInf^3 \[Gamma]^2 b[1,0]^2-2/3 pInf^3 \[Gamma]^2 b[2,0]-8/3 pInf^3 \[Gamma]^2 rcCoeff[2,0])+8/15 pInf^5 b[3,2] rcCoeff[2,2]+a[3,2] (1/3 pInf^3 \[Gamma]^2 b[1,0] b[1,2]-2/3 pInf^3 \[Gamma]^2 b[2,2]-8/3 pInf^3 \[Gamma]^2 rcCoeff[2,2])+8/15 pInf^5 b[3,0] rcCoeff[2,4]+b[1,0]^3 (7/48 pInf^5 b[1,2]^2-1/12 pInf^5 b[2,4]+1/15 pInf^5 rcCoeff[2,4])+a[1,0]^3 (-(((3-25 pInf^2+350 pInf^4+3150 pInf^6+5775 pInf^8+3003 pInf^10) a[1,2]^2)/(48 pInf^5))+((-1+20 pInf^2+210 pInf^4+420 pInf^6+231 pInf^8) a[2,4])/(12 pInf^3)+((-1+20 pInf^2+210 pInf^4+420 pInf^6+231 pInf^8) a[1,4] b[1,0])/(24 pInf^3)+((-1+20 pInf^2+210 pInf^4+420 pInf^6+231 pInf^8) a[1,2] b[1,2])/(24 pInf^3)+((1+15 pInf^2+35 pInf^4+21 pInf^6) b[1,2]^2)/(48 pInf)+((1+15 pInf^2+35 pInf^4+21 pInf^6) b[1,0] b[1,4])/(24 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) b[2,4])/(12 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) rcCoeff[2,4])/(3 pInf))+a[3,0] (1/6 pInf^3 \[Gamma]^2 b[1,2]^2+1/3 pInf^3 \[Gamma]^2 b[1,0] b[1,4]-2/3 pInf^3 \[Gamma]^2 b[2,4]-8/3 pInf^3 \[Gamma]^2 rcCoeff[2,4])+b[1,2]^2 (1/10 pInf^5 b[3,0]-2/15 pInf^5 rcCoeff[3,0])+b[2,4] (-(2/15) pInf^5 b[3,0]+8/15 pInf^5 rcCoeff[3,0])+a[1,2]^2 (-(((1+15 pInf^2+35 pInf^4+21 pInf^6) a[3,0])/(2 pInf))-((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,0] b[1,0])/(4 pInf)+1/48 pInf (3+10 pInf^2+7 pInf^4) b[1,0]^3+1/6 pInf (3+10 pInf^2+7 pInf^4) b[3,0]+b[1,0] (-(1/12) pInf (3+10 pInf^2+7 pInf^4) b[2,0]+1/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,0])+2/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[3,0])+a[2,4] (2/3 pInf (3+10 pInf^2+7 pInf^4) a[3,0]-1/12 pInf^3 \[Gamma]^2 b[1,0]^3-2/3 pInf^3 \[Gamma]^2 b[3,0]+b[1,0] (1/3 pInf^3 \[Gamma]^2 b[2,0]-4/3 pInf^3 \[Gamma]^2 rcCoeff[2,0])-8/3 pInf^3 \[Gamma]^2 rcCoeff[3,0])+b[2,2] (-(2/15) pInf^5 b[3,2]+8/15 pInf^5 rcCoeff[3,2])+a[2,2] (2/3 pInf (3+10 pInf^2+7 pInf^4) a[3,2]-1/4 pInf^3 \[Gamma]^2 b[1,0]^2 b[1,2]-2/3 pInf^3 \[Gamma]^2 b[3,2]+b[1,2] (1/3 pInf^3 \[Gamma]^2 b[2,0]-4/3 pInf^3 \[Gamma]^2 rcCoeff[2,0])+b[1,0] (1/3 pInf^3 \[Gamma]^2 b[2,2]-4/3 pInf^3 \[Gamma]^2 rcCoeff[2,2])-8/3 pInf^3 \[Gamma]^2 rcCoeff[3,2])+b[1,0]^2 (1/10 pInf^5 b[3,4]+b[1,4] (-(1/4) pInf^5 b[2,0]+1/5 pInf^5 rcCoeff[2,0])+b[1,2] (-(1/4) pInf^5 b[2,2]+1/5 pInf^5 rcCoeff[2,2])-2/15 pInf^5 rcCoeff[3,4])+b[2,0] (-(2/15) pInf^5 b[3,4]+8/15 pInf^5 rcCoeff[3,4])+a[1,0]^2 (-(((1+15 pInf^2+35 pInf^4+21 pInf^6) a[3,4])/(2 pInf))+((-1+20 pInf^2+210 pInf^4+420 pInf^6+231 pInf^8) a[1,2]^2 b[1,0])/(16 pInf^3)-((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,4] b[1,0])/(4 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,2] b[1,2])/(4 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,0] b[1,4])/(4 pInf)+1/16 pInf (3+10 pInf^2+7 pInf^4) b[1,0]^2 b[1,4]+1/6 pInf (3+10 pInf^2+7 pInf^4) b[3,4]+b[1,4] (-(1/12) pInf (3+10 pInf^2+7 pInf^4) b[2,0]+1/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,0])+a[1,4] (((-1+20 pInf^2+210 pInf^4+420 pInf^6+231 pInf^8) a[2,0])/(4 pInf^3)+((1+15 pInf^2+35 pInf^4+21 pInf^6) b[1,0]^2)/(16 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) b[2,0])/(4 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) rcCoeff[2,0])/pInf)+b[1,2] (-(1/12) pInf (3+10 pInf^2+7 pInf^4) b[2,2]+1/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,2])+a[1,2] (((-1+20 pInf^2+210 pInf^4+420 pInf^6+231 pInf^8) a[2,2])/(4 pInf^3)+((1+15 pInf^2+35 pInf^4+21 pInf^6) b[1,0] b[1,2])/(8 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) b[2,2])/(4 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) rcCoeff[2,2])/pInf)+b[1,0] (1/16 pInf (3+10 pInf^2+7 pInf^4) b[1,2]^2-1/12 pInf (3+10 pInf^2+7 pInf^4) b[2,4]+1/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,4])+2/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[3,4])+a[2,0] (2/3 pInf (3+10 pInf^2+7 pInf^4) a[3,4]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) a[2,4] b[1,0]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) a[2,2] b[1,2]-1/4 pInf^3 \[Gamma]^2 b[1,0]^2 b[1,4]-2/3 pInf^3 \[Gamma]^2 b[3,4]+b[1,4] (1/3 pInf^3 \[Gamma]^2 b[2,0]-4/3 pInf^3 \[Gamma]^2 rcCoeff[2,0])+b[1,2] (1/3 pInf^3 \[Gamma]^2 b[2,2]-4/3 pInf^3 \[Gamma]^2 rcCoeff[2,2])+b[1,0] (-(1/4) pInf^3 \[Gamma]^2 b[1,2]^2+1/3 pInf^3 \[Gamma]^2 b[2,4]-4/3 pInf^3 \[Gamma]^2 rcCoeff[2,4])-8/3 pInf^3 \[Gamma]^2 rcCoeff[3,4])+b[1,4] (1/10 pInf^5 b[2,0]^2-2/15 pInf^5 b[4,0]-4/15 pInf^5 b[2,0] rcCoeff[2,0]+4/15 pInf^5 (rcCoeff[2,0]^2+2 rcCoeff[4,0]))+a[1,4] (-(((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,0]^2)/(2 pInf))+2/3 pInf (3+10 pInf^2+7 pInf^4) a[4,0]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) a[3,0] b[1,0]+5/96 pInf^3 \[Gamma]^2 b[1,0]^4+1/6 pInf^3 \[Gamma]^2 b[2,0]^2-2/3 pInf^3 \[Gamma]^2 b[4,0]-4/3 pInf^3 \[Gamma]^2 b[2,0] rcCoeff[2,0]+a[2,0] (-(1/12) pInf (3+10 pInf^2+7 pInf^4) b[1,0]^2+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) b[2,0]+4/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,0])+b[1,0]^2 (-(1/4) pInf^3 \[Gamma]^2 b[2,0]+1/3 pInf^3 \[Gamma]^2 rcCoeff[2,0])+b[1,0] (1/3 pInf^3 \[Gamma]^2 b[3,0]-4/3 pInf^3 \[Gamma]^2 rcCoeff[3,0])-4/3 pInf^3 \[Gamma]^2 (rcCoeff[2,0]^2+2 rcCoeff[4,0]))+b[1,2] (-(2/15) pInf^5 b[4,2]+8/15 pInf^3 (5+6 pInf^2) S^2 g[0,0]^2+16/15 pInf^3 (5+6 pInf^2) S Sstar g[0,0] gstar[0,0]+8/15 pInf^3 (5+6 pInf^2) Sstar^2 gstar[0,0]^2-4/15 pInf^5 b[2,2] rcCoeff[2,0]+b[2,0] (1/5 pInf^5 b[2,2]-4/15 pInf^5 rcCoeff[2,2])+8/15 pInf^5 (rcCoeff[2,0] rcCoeff[2,2]+rcCoeff[4,2]))+a[1,2] (2/3 pInf (3+10 pInf^2+7 pInf^4) a[4,2]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) a[3,2] b[1,0]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) a[3,0] b[1,2]+5/24 pInf^3 \[Gamma]^2 b[1,0]^3 b[1,2]-2/3 pInf^3 \[Gamma]^2 b[4,2]-8/15 pInf (15+55 pInf^2+42 pInf^4) S^2 g[0,0]^2-16/15 pInf (15+55 pInf^2+42 pInf^4) S Sstar g[0,0] gstar[0,0]-8/15 pInf (15+55 pInf^2+42 pInf^4) Sstar^2 gstar[0,0]^2-4/3 pInf^3 \[Gamma]^2 b[2,2] rcCoeff[2,0]+a[2,2] (-(1/12) pInf (3+10 pInf^2+7 pInf^4) b[1,0]^2+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) b[2,0]+4/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,0])+a[2,0] (-(((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,2])/pInf)-1/6 pInf (3+10 pInf^2+7 pInf^4) b[1,0] b[1,2]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) b[2,2]+4/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,2])+b[2,0] (1/3 pInf^3 \[Gamma]^2 b[2,2]-4/3 pInf^3 \[Gamma]^2 rcCoeff[2,2])+b[1,0]^2 (-(1/4) pInf^3 \[Gamma]^2 b[2,2]+1/3 pInf^3 \[Gamma]^2 rcCoeff[2,2])+b[1,2] (1/3 pInf^3 \[Gamma]^2 b[3,0]-4/3 pInf^3 \[Gamma]^2 rcCoeff[3,0])+b[1,0] (1/3 pInf^3 \[Gamma]^2 b[3,2]+b[1,2] (-(1/2) pInf^3 \[Gamma]^2 b[2,0]+2/3 pInf^3 \[Gamma]^2 rcCoeff[2,0])-4/3 pInf^3 \[Gamma]^2 rcCoeff[3,2])-8/3 pInf^3 \[Gamma]^2 (rcCoeff[2,0] rcCoeff[2,2]+rcCoeff[4,2]))+b[1,0] (1/10 pInf^5 b[2,2]^2-2/15 pInf^5 b[4,4]+16/15 pInf^3 (5+6 pInf^2) S Sstar g[0,2] gstar[0,0]+16/15 pInf^3 (5+6 pInf^2) Sstar^2 gstar[0,0] gstar[0,2]+g[0,0] (16/15 pInf^3 (5+6 pInf^2) S^2 g[0,2]+16/15 pInf^3 (5+6 pInf^2) S Sstar gstar[0,2])-4/15 pInf^5 b[2,4] rcCoeff[2,0]+b[1,2]^2 (-(1/4) pInf^5 b[2,0]+1/5 pInf^5 rcCoeff[2,0])-4/15 pInf^5 b[2,2] rcCoeff[2,2]+b[2,0] (1/5 pInf^5 b[2,4]-4/15 pInf^5 rcCoeff[2,4])+b[1,4] (1/5 pInf^5 b[3,0]-4/15 pInf^5 rcCoeff[3,0])+b[1,2] (1/5 pInf^5 b[3,2]-4/15 pInf^5 rcCoeff[3,2])+4/15 pInf^5 (rcCoeff[2,2]^2+2 (rcCoeff[2,0] rcCoeff[2,4]+rcCoeff[4,4])))+a[1,0] (-(((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,2]^2)/(2 pInf))+2/3 pInf (3+10 pInf^2+7 pInf^4) a[4,4]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) a[3,4] b[1,0]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) a[3,2] b[1,2]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) a[3,0] b[1,4]+5/24 pInf^3 \[Gamma]^2 b[1,0]^3 b[1,4]+1/6 pInf^3 \[Gamma]^2 b[2,2]^2-2/3 pInf^3 \[Gamma]^2 b[4,4]-16/15 pInf (15+55 pInf^2+42 pInf^4) S Sstar g[0,2] gstar[0,0]-16/15 pInf (15+55 pInf^2+42 pInf^4) Sstar^2 gstar[0,0] gstar[0,2]+g[0,0] (-(16/15) pInf (15+55 pInf^2+42 pInf^4) S^2 g[0,2]-16/15 pInf (15+55 pInf^2+42 pInf^4) S Sstar gstar[0,2])-4/3 pInf^3 \[Gamma]^2 b[2,4] rcCoeff[2,0]+a[2,4] (-(1/12) pInf (3+10 pInf^2+7 pInf^4) b[1,0]^2+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) b[2,0]+4/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,0])+a[1,2]^2 (((-1+20 pInf^2+210 pInf^4+420 pInf^6+231 pInf^8) a[2,0])/(4 pInf^3)+((1+15 pInf^2+35 pInf^4+21 pInf^6) b[1,0]^2)/(16 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) b[2,0])/(4 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) rcCoeff[2,0])/pInf)+b[1,2]^2 (-(1/4) pInf^3 \[Gamma]^2 b[2,0]+1/3 pInf^3 \[Gamma]^2 rcCoeff[2,0])-4/3 pInf^3 \[Gamma]^2 b[2,2] rcCoeff[2,2]+a[2,2] (-(1/6) pInf (3+10 pInf^2+7 pInf^4) b[1,0] b[1,2]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) b[2,2]+4/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,2])+a[2,0] (-(((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,4])/pInf)-1/12 pInf (3+10 pInf^2+7 pInf^4) b[1,2]^2-1/6 pInf (3+10 pInf^2+7 pInf^4) b[1,0] b[1,4]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) b[2,4]+4/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,4])+b[2,0] (1/3 pInf^3 \[Gamma]^2 b[2,4]-4/3 pInf^3 \[Gamma]^2 rcCoeff[2,4])+b[1,0]^2 (5/16 pInf^3 \[Gamma]^2 b[1,2]^2-1/4 pInf^3 \[Gamma]^2 b[2,4]+1/3 pInf^3 \[Gamma]^2 rcCoeff[2,4])+a[1,4] (-(((1+15 pInf^2+35 pInf^4+21 pInf^6) a[3,0])/pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,0] b[1,0])/(2 pInf)+1/24 pInf (3+10 pInf^2+7 pInf^4) b[1,0]^3+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) b[3,0]+b[1,0] (-(1/6) pInf (3+10 pInf^2+7 pInf^4) b[2,0]+2/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,0])+4/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[3,0])+b[1,4] (1/3 pInf^3 \[Gamma]^2 b[3,0]-4/3 pInf^3 \[Gamma]^2 rcCoeff[3,0])+a[1,2] (-(((1+15 pInf^2+35 pInf^4+21 pInf^6) a[3,2])/pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,2] b[1,0])/(2 pInf)-((1+15 pInf^2+35 pInf^4+21 pInf^6) a[2,0] b[1,2])/(2 pInf)+1/8 pInf (3+10 pInf^2+7 pInf^4) b[1,0]^2 b[1,2]+(pInf+(10 pInf^3)/3+(7 pInf^5)/3) b[3,2]+b[1,2] (-(1/6) pInf (3+10 pInf^2+7 pInf^4) b[2,0]+2/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,0])+b[1,0] (-(1/6) pInf (3+10 pInf^2+7 pInf^4) b[2,2]+2/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[2,2])+4/3 pInf (3+10 pInf^2+7 pInf^4) rcCoeff[3,2])+b[1,2] (1/3 pInf^3 \[Gamma]^2 b[3,2]-4/3 pInf^3 \[Gamma]^2 rcCoeff[3,2])+b[1,0] (1/3 pInf^3 \[Gamma]^2 b[3,4]+b[1,4] (-(1/2) pInf^3 \[Gamma]^2 b[2,0]+2/3 pInf^3 \[Gamma]^2 rcCoeff[2,0])+b[1,2] (-(1/2) pInf^3 \[Gamma]^2 b[2,2]+2/3 pInf^3 \[Gamma]^2 rcCoeff[2,2])-4/3 pInf^3 \[Gamma]^2 rcCoeff[3,4])-4/3 pInf^3 \[Gamma]^2 (rcCoeff[2,2]^2+2 (rcCoeff[2,0] rcCoeff[2,4]+rcCoeff[4,4])))+16/15 pInf^5 (rcCoeff[2,4] rcCoeff[3,0]+rcCoeff[2,2] rcCoeff[3,2]+rcCoeff[2,0] rcCoeff[3,4]+rcCoeff[5,4]);


(* ::Section:: *)
(*4PM-accurate local A potential in LJS gauge *)


A4PMloc=1-2u+u^2 a2+u^3 a3+u^4 a4; (* Eq. (3.4) *)


a2=\[Nu]/(h(h+1))(6 (-1+\[Gamma]) (-1+5 \[Gamma]^2))/(-1+3 \[Gamma]^2);


a3=\[Nu]/(h(h+1)) a31 + \[Nu]/h^2 a32;

a31=-((18 (-1+13 \[Gamma]^2-48 \[Gamma]^4+40 \[Gamma]^6))/((-1+3 \[Gamma]^2) (-1-\[Gamma]+4 \[Gamma]^2+4 \[Gamma]^3)));
a32=(4 (\[Gamma] (-25+11 \[Gamma]^2+14 \[Gamma]^4)+3 Sqrt[-1+\[Gamma]^2] (3+12 \[Gamma]^2-4 \[Gamma]^4) Log[\[Gamma]-Sqrt[-1+\[Gamma]^2]]))/(1-5 \[Gamma]^2+4 \[Gamma]^4);


a4=\[Nu]/(h(h+1)) a41 + \[Nu]/h^2 a42+\[Nu]/h^3 (a43\[Pi]2+a43rem);

a41=(107-2743 \[Gamma]^2+26942 \[Gamma]^4-128682 \[Gamma]^6+308235 \[Gamma]^8-343935 \[Gamma]^10+142380 \[Gamma]^12)/(2 (-1+\[Gamma]) (1+\[Gamma])^2  (-1+4 \[Gamma]^2)(-1+3 \[Gamma]^2)^2 (-1+5 \[Gamma]^2));
a42=-(((3-30 \[Gamma]^2+35 \[Gamma]^4) (9+191 \[Gamma]-126 \[Gamma]^2-962 \[Gamma]^3+585 \[Gamma]^4+543 \[Gamma]^5-900 \[Gamma]^6+1908 \[Gamma]^7))/(2 (\[Gamma]^2-1)(-1+4 \[Gamma]^2)  (-1+3 \[Gamma]^2)^2 (-1+5 \[Gamma]^2)))+(-24 (-3-12 \[Gamma]^2+4 \[Gamma]^4) (3-30 \[Gamma]^2+35 \[Gamma]^4) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]])/((-1+\[Gamma]^2) (-1+4 \[Gamma]^2) Sqrt[-1+\[Gamma]^2] (-1+5 \[Gamma]^2));
a43\[Pi]2=(2 \[Pi]^2 (-1+\[Gamma]) (12-64 \[Gamma]+65 \[Gamma]^2+5 \[Gamma]^3-25 \[Gamma]^4-25 \[Gamma]^5))/(3 (-1+5 \[Gamma]^2))+1/((-1+\[Gamma]^2) (-1+5 \[Gamma]^2)) (7/2 (169+169 \[Gamma]+380 \[Gamma]^2+380 \[Gamma]^3) EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2-(1183+2929 \[Gamma]+2660 \[Gamma]^2+1200 \[Gamma]^3) EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])]+(834+2095 \[Gamma]+1200 \[Gamma]^2) EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2);
a43rem=10/(-1+\[Gamma]^2)+346/3+719/9 (-1+\[Gamma]^2)+(493819 (-1+\[Gamma]^2)^2)/16800-(31001791 (-1+\[Gamma]^2)^3)/470400+(13674094649 (-1+\[Gamma]^2)^4)/111767040-(394694551061 (-1+\[Gamma]^2)^5)/2219817600+(27246636025351 (-1+\[Gamma]^2)^6)/115430515200-(67666434164667847 (-1+\[Gamma]^2)^7)/226059120967680+(11068473216787681067 (-1+\[Gamma]^2)^8)/29955731722076160-(1895307636461122986779 (-1+\[Gamma]^2)^9)/4228037563058749440+(1463504652916778588133799 (-1+\[Gamma]^2)^10)/2722856190609834639360-(266866825636265302830664991 (-1+\[Gamma]^2)^11)/417504615893507978035200+(5568347478385950665695602637 (-1+\[Gamma]^2)^12)/7367728515767787847680000-(349165733321122920415199186229119 (-1+\[Gamma]^2)^13)/392287337093540096161873920000+(2979627096818136651695654095623767 (-1+\[Gamma]^2)^14)/2849828816542161991511310336000-(214525006807484162959739008898520668147 (-1+\[Gamma]^2)^15)/174922492759357903038964228423680000;


(* ::Section:: *)
(*5PM, 6PM and 7PM local contributions to A at 6PN accuracy *)


(* 
Here our notation for the undetermined 5PN and 6PN coefficients is 
{\!\(
\*SubsuperscriptBox[
OverscriptBox[\(d\), \(_\)], \(6\), 
SuperscriptBox[\(\[Nu]\), \(2\)]] \[Rule] d6nu2\), \!\(
\*SubsuperscriptBox[
OverscriptBox[\(d\), \(_\)], \(5\), 
SuperscriptBox[\(\[Nu]\), \(2\)]] \[Rule] d5nu2\), \!\(
\*SubsuperscriptBox[\(a\), \(6\), 
SuperscriptBox[\(\[Nu]\), \(2\)]] \[Rule] a6nu2\), \!\(
\*SubsuperscriptBox[\(a\), \(7\), 
SuperscriptBox[\(\[Nu]\), \(2\)]] \[Rule] a7nu2\), \!\(
\*SubsuperscriptBox[\(a\), \(7\), 
SuperscriptBox[\(\[Nu]\), \(3\)]] \[Rule] a7nu3\), \!\(
\*SubsuperscriptBox[\(q\), \(45\), 
SuperscriptBox[\(\[Nu]\), \(2\)]] \[Rule] q45nu2\)}
*)


A6PNsuppLoc=u^5 (aLoc[5,0]+(-1+\[Gamma]^2) aLoc[5,2]+(-1+\[Gamma]^2)^2 aLoc[5,4])+u^6 (aLoc[6,0]+(-1+\[Gamma]^2) aLoc[6,2])+u^7 aLoc[7,0]; (*Eq. (3.6) and (E6)-(E8)*)


aLoc[5,0]=(-(34093/360)+(3539 \[Pi]^2)/6144) \[Nu]+(-(1195/12)+(205 \[Pi]^2)/64) \[Nu]^2+(9 \[Nu]^3)/4;
aLoc[5,2]=(1549753/4200-(840907 \[Pi]^2)/40960) \[Nu]+(33369/160+d5nu2/5+(101673 \[Pi]^2)/20480) \[Nu]^2+(3607/15-(1763 \[Pi]^2)/256) \[Nu]^3-(93 \[Nu]^4)/16;
aLoc[5,4]=(-(8899659907/7056000)+(89734448413 \[Pi]^2)/734003200) \[Nu]+(-(159563213/392000)-(6 d5nu2)/25+(1700103 \[Pi]^2)/89600+(3 q45nu2)/35) \[Nu]^2+(-(954911/3600)-(2 d5nu2)/5-(2816111 \[Pi]^2)/245760) \[Nu]^3+(-(64479/160)+(5535 \[Pi]^2)/512) \[Nu]^4+(657 \[Nu]^5)/64;
aLoc[6,0]=(-(1724389/4200)+(339311 \[Pi]^2)/5120) \[Nu]+(47711/120+a6nu2+d5nu2/5-(31343 \[Pi]^2)/5120) \[Nu]^2+(2077/15-(287 \[Pi]^2)/64) \[Nu]^3-(11 \[Nu]^4)/8;
aLoc[6,2]=(-(269524382641/47628000)+(562658476799 \[Pi]^2)/825753600+(45303 \[Pi]^4)/524288) \[Nu]+(268226699/1764000-(68 d5nu2)/75+d6nu2/6+(3835411 \[Pi]^2)/1075200+(11 q45nu2)/70) \[Nu]^2+(-(1453363/1800)-(5 a6nu2)/2-(9 d5nu2)/10+(85913 \[Pi]^2)/30720) \[Nu]^3+(-(201377/480)+(205 \[Pi]^2)/16) \[Nu]^4+(73 \[Nu]^5)/16;
aLoc[7,0]=(-(31138024879/4762800)+(922426025089 \[Pi]^2)/990904320-(5556443 \[Pi]^4)/524288) \[Nu]+(84714437/88200+a7nu2-(13 d5nu2)/15+d6nu2/6-(6504619 \[Pi]^2)/215040+q45nu2/14) \[Nu]^2+(-(39097/40)-(5 a6nu2)/2+a7nu3-d5nu2/2+(91993 \[Pi]^2)/4096) \[Nu]^3+(-(14213/96)+(615 \[Pi]^2)/128) \[Nu]^4+(13 \[Nu]^5)/16;


(* ::Section:: *)
(*Nonlocal (elliptic) contributions up to 6PN accuracy and e^8*)


(* 
Here the eccentricity keying parameters introduced in Eq.(9.13) of the main text 
are denoted as ce[4], ce[6], and ce[8].
*)


\[Delta]Anonlocalh = u ((-1+\[Gamma]^2)^4 aNlh[1,4]+(-1+\[Gamma]^2)^5 aNlh[1,5]+(-1+\[Gamma]^2)^6 aNlh[1,6])+u^2 ((-1+\[Gamma]^2)^3 aNlh[2,3]+(-1+\[Gamma]^2)^5 aNlh[2,5]+(-1+\[Gamma]^2)^4 (aNlh[2,4]+Sqrt[u] aNlhSqrtU[2,4]))+u^3 ((-1+\[Gamma]^2)^2 aNlh[3,2]+(-1+\[Gamma]^2)^4 aNlh[3,4]+(-1+\[Gamma]^2)^3 (aNlh[3,3]+Sqrt[u] aNlhSqrtU[3,3]))+u^7 (aNlh[7,0]+aNlhLn[7,0] Log[u])+u^4 ((-1+\[Gamma]^2) (aNlh[4,1]+aNlhLn[4,1] Log[u])+(-1+\[Gamma]^2)^2 (aNlh[4,2]+Sqrt[u] aNlhSqrtU[4,2]+aNlhLn[4,2] Log[u])+(-1+\[Gamma]^2)^3 (aNlh[4,3]+aNlhLn[4,3] Log[u]))+u^5 (aNlh[5,0]+aNlhLn[5,0] Log[u]+(-1+\[Gamma]^2) (aNlh[5,1]+Sqrt[u] aNlhSqrtU[5,1]+aNlhLn[5,1] Log[u])+(-1+\[Gamma]^2)^2 (aNlh[5,2]+aNlhLn[5,2] Log[u]))+u^6 (aNlh[6,0]+Sqrt[u] aNlhSqrtU[6,0]+aNlhLn[6,0] Log[u]+(-1+\[Gamma]^2) (aNlh[6,1]+aNlhLn[6,1] Log[u]));
(*Eq. (3.14) and (F11)*)


aNlh[1,4]=\[Nu] ce[8] (-(35772/175)+(10834496 Log[2])/21+(6591861 Log[3])/350-(27734375 Log[5])/126);
aNlh[1,5]=\[Nu] ce[8] (71544/175-(21668992 Log[2])/21-(6591861 Log[3])/175+(27734375 Log[5])/63);
aNlh[1,6]=\[Nu] ce[8] (-(143088/175)+(43337984 Log[2])/21+(13183722 Log[3])/175-(55468750 Log[5])/63);
aNlh[2,3]=\[Nu] ce[8] (-(8943/20)+(3385780 Log[2])/3+(6591861 Log[3])/160-(138671875 Log[5])/288)+\[Nu] ce[6] (-(1027/12)-(147432 Log[2])/5+(1399437 Log[3])/160+(1953125 Log[5])/288);
aNlh[2,4]=\[Nu] ce[6] (1027/8+(221148 Log[2])/5-(4198311 Log[3])/320-(1953125 Log[5])/192)+ce[8] (\[Nu]^2 (434813/960+(5493667951 Log[2])/945+(332067403089 Log[3])/143360-(2342451171875 Log[5])/774144-(96889010407 Log[7])/110592)+\[Nu] (71366997/44800-(1637521087 Log[2])/315-(2219107035717 Log[3])/2867200+(7533179921875 Log[5])/3096576+(96889010407 Log[7])/442368));
aNlhSqrtU[2,4]=(5994461 \[Pi] \[Nu] ce[8])/75184200;
aNlh[2,5]=\[Nu] ce[6] (-(3081/16)-(331722 Log[2])/5+(12594933 Log[3])/640+(1953125 Log[5])/128)+ce[8] (\[Nu] (-(296519679/89600)+(2125073407 Log[2])/210+(7143325834959 Log[3])/5734400-(9577979921875 Log[5])/2064384-(96889010407 Log[7])/294912)+\[Nu]^2 (-(434813/640)-(5493667951 Log[2])/630-(996202209267 Log[3])/286720+(2342451171875 Log[5])/516096+(96889010407 Log[7])/73728));
aNlh[3,2]=\[Nu] ce[4] (-(5608/75)+(496256 Log[2])/225-(33048 Log[3])/25)+\[Nu] ce[8] (-(259347/700)+(19637524 Log[2])/21+(191163969 Log[3])/5600-(804296875 Log[5])/2016)+\[Nu] ce[6] (-(11297/60)-(1621752 Log[2])/25+(15393807 Log[3])/800+(4296875 Log[5])/288);
aNlh[3,3]=\[Nu] ce[4] (22432/225-(1985024 Log[2])/675+(44064 Log[3])/25)+ce[6] (\[Nu] (54098981/88200+(9834042332 Log[2])/33075-(3560518053 Log[3])/78400-(8249796875 Log[5])/84672)+\[Nu]^2 (160124/525-(4998308864 Log[2])/11025-(45409167 Log[3])/2450+(26171875 Log[5])/126))+ce[8] (\[Nu]^2 (13479203/11200+(170303706481 Log[2])/11025+(30882268487277 Log[3])/5017600-(14523197265625 Log[5])/1806336-(429079903231 Log[7])/184320)+\[Nu] (812919853/313600-(15233657653 Log[2])/1575-(38241461350557 Log[3])/20070400+(101822586546875 Log[5])/21676032+(429079903231 Log[7])/737280));
aNlhSqrtU[3,3]=-((2723471 \[Pi] \[Nu] ce[6])/7276500)+(544951 \[Pi] \[Nu] ce[8])/2436525;
aNlh[3,4]=\[Nu] ce[4] (-(89728/675)+(7940096 Log[2])/2025-(58752 Log[3])/25)+ce[6] (\[Nu]^2 (-(640496/1575)+(19993235456 Log[2])/33075+(30272778 Log[3])/1225-(52343750 Log[5])/189)+\[Nu] (-(512050573/529200)-(44456298398 Log[2])/99225+(11894749263 Log[3])/156800+(72027671875 Log[5])/508032))+ce[8] (\[Nu]^3 (-(154862/189)+(57604236136064 Log[2])/893025+(1163064811149 Log[3])/39200-(73366198046875 Log[5])/3429216-(7709596970957 Log[7])/349920)+\[Nu] (-(145566078649/30481920)+(481056164344633 Log[2])/16074450+(333264379151871 Log[3])/40140800-(2248143334763125 Log[5])/167215104-(877215707820361 Log[7])/214990848)+\[Nu]^2 (-(746147593/201600)-(443250518831137 Log[2])/5358150-(374604195187503 Log[3])/10035200+(30990608481015625 Log[5])/877879296+(1910557705211407 Log[7])/89579520));
aNlh[4,1]=\[Nu] (-(781/15)+(296 EulerGamma)/15-(1624 Log[2])/15+(729 Log[3])/5)+\[Nu] ce[4] (-(9814/75)+(868448 Log[2])/225-(57834 Log[3])/25)+\[Nu] ce[8] (-(26829/175)+(2708624 Log[2])/7+(19775583 Log[3])/1400-(27734375 Log[5])/168)+\[Nu] ce[6] (-(2054/15)-(1179456 Log[2])/25+(1399437 Log[3])/100+(390625 Log[5])/36);
aNlhLn[4,1]=(148 \[Nu])/15;
aNlh[4,2]=\[Nu] (657/10-(74 EulerGamma)/3+(406 Log[2])/3-(729 Log[3])/4)+ce[4] (\[Nu]^2 (28561/105-(148 EulerGamma)/5+(4211692 Log[2])/105-(6396489 Log[3])/560-(9765625 Log[5])/1008)+\[Nu] (1874249/3150+(1357 EulerGamma)/105-(104409719 Log[2])/4725+(110190861 Log[3])/11200+(9765625 Log[5])/4032))+ce[6] (\[Nu] (24061727/22050+(19190666176 Log[2])/33075-(690952113 Log[3])/9800-(714203125 Log[5])/3528)+\[Nu]^2 (760589/1050-(11870983552 Log[2])/11025-(862774173 Log[3])/19600+(497265625 Log[5])/1008))+ce[8] (\[Nu]^2 (20436211/16800+(516404787394 Log[2])/33075+(15607167945183 Log[3])/2508800-(22019041015625 Log[5])/2709504-(650540498447 Log[7])/276480)+\[Nu] (327972767/156800-(13296820574 Log[2])/1575-(18837736467183 Log[3])/10035200+(45291651265625 Log[5])/10838016+(650540498447 Log[7])/1105920));
aNlhSqrtU[4,2]=(177406 \[Pi] \[Nu] ce[4])/36855-(51745949 \[Pi] \[Nu] ce[6])/56756700+(12533873 \[Pi] \[Nu] ce[8])/52628940;
aNlhLn[4,2]=-((37 \[Nu])/3)+((1357 \[Nu])/210-(74 \[Nu]^2)/5) ce[4];
aNlh[4,3]=\[Nu] (-(3979/48)+(185 EulerGamma)/6-(1015 Log[2])/6+(3645 Log[3])/16)+ce[4] (\[Nu] (-(124013651/151200)-(1357 EulerGamma)/84+(1694676089 Log[2])/56700-(611821377 Log[3])/44800-(48828125 Log[5])/16128)+\[Nu]^2 (-(286387/840)+37 EulerGamma-(1052923 Log[2])/21+(6396489 Log[3])/448+(48828125 Log[5])/4032))+ce[6] (\[Nu]^2 (-(109247243/43200)-(839 EulerGamma)/70+(3243251567149 Log[2])/595350+(1584866820321 Log[3])/1254400-(680865546875 Log[5])/248832-(96889010407 Log[7])/248832)+\[Nu] (-(19801176581/12700800)+(27953 EulerGamma)/1260-(693851788081 Log[2])/396900-(128805138711 Log[3])/2508800+(51975952159375 Log[5])/73156608+(96889010407 Log[7])/1492992)+\[Nu]^3 (-(5139971/7560)+37 EulerGamma-(6743196167 Log[2])/1701-(109566260523 Log[3])/71680+(7124134765625 Log[5])/3483648+(96889010407 Log[7])/165888))+ce[8] (\[Nu]^3 (-(14479597/6048)+(168312377460062 Log[2])/893025+(217493119684863 Log[3])/2508800-(13719479034765625 Log[5])/219469824-(1441694633568959 Log[7])/22394880)+\[Nu] (-(77411864839/30481920)+(1638868351382453 Log[2])/32148900+(767872624742613 Log[3])/40140800-(26136561265500625 Log[5])/1170505728-(2256989708774563 Log[7])/214990848)+\[Nu]^2 (-(62008363/7200)-(541288043608373 Log[2])/2679075-(235685853350091 Log[3])/2508800+(2592126088046875 Log[5])/31352832+(1268050641431539 Log[7])/22394880));
aNlhLn[4,3]=(185 \[Nu])/12+(-((1357 \[Nu])/168)+(37 \[Nu]^2)/2) ce[4]+((27953 \[Nu])/2520-(839 \[Nu]^2)/140+(37 \[Nu]^3)/2) ce[6];
aNlh[5,0]=\[Nu] (-(781/15)+(136 EulerGamma)/3-(856 Log[2])/15+(729 Log[3])/5)+\[Nu] ce[4] (-(1402/25)+(124064 Log[2])/75-(24786 Log[3])/25)+\[Nu] ce[6] (-(1027/30)-(294864 Log[2])/25+(1399437 Log[3])/400+(390625 Log[5])/144)+\[Nu] ce[8] (-(8943/350)+(1354312 Log[2])/21+(6591861 Log[3])/2800-(27734375 Log[5])/1008);
aNlhLn[5,0]=(68 \[Nu])/3;
aNlh[5,1]=\[Nu] (367173/1750-(30258 EulerGamma)/175+(8350 Log[2])/7-(868239 Log[3])/700)+\[Nu]^2 (120808/875-(6784 EulerGamma)/75-(326656 Log[2])/105+(11664 Log[3])/7)+ce[4] (\[Nu]^2 (427897/875-(1332 EulerGamma)/25+(12635076 Log[2])/175-(57568401 Log[3])/2800-(1953125 Log[5])/112)+\[Nu] (2458748/2625+(4071 EulerGamma)/175-(93988343 Log[2])/2625+(858468213 Log[3])/56000+(1953125 Log[5])/448))+ce[6] (\[Nu] (988683/1225+(24217440304 Log[2])/55125-(4909914873 Log[3])/98000-(1097265625 Log[5])/7056)+\[Nu]^2 (40031/70-(624788608 Log[2])/735-(136227501 Log[3])/3920+(130859375 Log[5])/336))+ce[8] (\[Nu]^2 (4782943/8400+(241721389844 Log[2])/33075+(3652741433979 Log[3])/1254400-(5153392578125 Log[5])/1354752-(152254159211 Log[7])/138240)+\[Nu] (357919287/392000-(5961609704 Log[2])/1575-(21891559142007 Log[3])/25088000+(10214945828125 Log[5])/5419008+(152254159211 Log[7])/552960));
aNlhSqrtU[5,1]=(529864 \[Pi] \[Nu])/17325+(709624 \[Pi] \[Nu] ce[4])/81081-(2723471 \[Pi] \[Nu] ce[6])/3685500+(1089902 \[Pi] \[Nu] ce[8])/9398025;
aNlhLn[5,1]=-((15129 \[Nu])/175)-(3392 \[Nu]^2)/75+((4071 \[Nu])/350-(666 \[Nu]^2)/25) ce[4];
aNlh[5,2]=\[Nu]^2 (-(2198288/13125)+(13568 EulerGamma)/125+(653312 Log[2])/175-(69984 Log[3])/35)+\[Nu] (-(61853189/210000)+(387701 EulerGamma)/1750-(527999 Log[2])/350+(22292091 Log[3])/14000)+ce[4] (\[Nu]^3 (-(565036/1225)+(16544 EulerGamma)/105+(11263031264 Log[2])/33075+(8725401 Log[3])/700-(818359375 Log[5])/5292)+\[Nu] (-(156923386763/185220000)-(14426459 EulerGamma)/73500+(7256561087 Log[2])/52500-(300500369019 Log[3])/7840000-(33487109375 Log[5])/1016064)+\[Nu]^2 (-(12557464519/5145000)+(4348199 EulerGamma)/18375-(78269026909 Log[2])/165375+(3124873809 Log[3])/56000+(14198828125 Log[5])/84672))+ce[6] (\[Nu]^2 (-(135505498951/24696000)-(72993 EulerGamma)/2450+(332110026061 Log[2])/28350+(779335677801 Log[3])/250880-(24353112453125 Log[5])/4064256-(401397328829 Log[7])/414720)+\[Nu] (-(144039489697/148176000)+(810637 EulerGamma)/14700-(203972493767 Log[2])/67500-(3218574597093 Log[3])/8960000+(32975474160625 Log[5])/24385536+(401397328829 Log[7])/2488320)+\[Nu]^3 (-(148911307/88200)+(3219 EulerGamma)/35-(195552688843 Log[2])/19845-(9532264665501 Log[3])/2508800+(41319981640625 Log[5])/8128512+(401397328829 Log[7])/276480))+ce[8] (\[Nu]^3 (-(1780913/672)+(20701522361398 Log[2])/99225+(240754415907843 Log[3])/2508800-(1687422555078125 Log[5])/24385536-(177320730332011 Log[7])/2488320)+\[Nu] (-(64578200347/423360000)+(853926551045957 Log[2])/17860500+(19984361475883221 Log[3])/1003520000-(2691155309680625 Log[5])/130056192-(6728015375010251 Log[7])/597196800)+\[Nu]^2 (-(127447191/14000)-(317717149034681 Log[2])/1488375-(628518044219319 Log[3])/6272000+(1052096296328125 Log[5])/12192768+(381078359571539 Log[7])/6220800));
aNlhLn[5,2]=(387701 \[Nu])/3500+(6784 \[Nu]^2)/125+(-((14426459 \[Nu])/147000)+(4348199 \[Nu]^2)/36750+(8272 \[Nu]^3)/105) ce[4]+((810637 \[Nu])/29400-(72993 \[Nu]^2)/4900+(3219 \[Nu]^3)/70) ce[6];
aNlh[6,0]=\[Nu] (447772/2625-(158224 EulerGamma)/525+(30224 Log[2])/35-(204606 Log[3])/175)+\[Nu]^2 (132008/875-(11104 EulerGamma)/75-(323872 Log[2])/105+(10692 Log[3])/7)+ce[4] (\[Nu]^2 (569666/2625-(592 EulerGamma)/25+(16846768 Log[2])/525-(6396489 Log[3])/700-(1953125 Log[5])/252)+\[Nu] (317003/750+(5428 EulerGamma)/525-(42255068 Log[2])/2625+(96927597 Log[3])/14000+(1953125 Log[5])/1008))+ce[6] (\[Nu] (801011/3675+(19529994272 Log[2])/165375-(668369799 Log[3])/49000-(441203125 Log[5])/10584)+\[Nu]^2 (80062/525-(2499154432 Log[2])/11025-(45409167 Log[3])/4900+(26171875 Log[5])/252))+ce[8] (\[Nu]^2 (434813/4200+(43949343608 Log[2])/33075+(332067403089 Log[3])/627200-(468490234375 Log[5])/677376-(13841287201 Log[7])/69120)+\[Nu] (32447061/196000-(1082082248 Log[2])/1575-(1989604803141 Log[3])/12544000+(927275984375 Log[5])/2709504+(13841287201 Log[7])/276480));
aNlhSqrtU[6,0]=(981832 \[Pi] \[Nu])/17325+(177406 \[Pi] \[Nu] ce[4])/45045-(2723471 \[Pi] \[Nu] ce[6])/13513500+(544951 \[Pi] \[Nu] ce[8])/25061400;
aNlhLn[6,0]=-((79112 \[Nu])/525)-(5552 \[Nu]^2)/75+((2714 \[Nu])/525-(296 \[Nu]^2)/25) ce[4];
aNlh[6,1]=\[Nu]^2 (-(46527617/118125)+(7013584 EulerGamma)/7875+(79325696 Log[2])/2025-(2249613 Log[3])/140-(9765625 Log[5])/2268)+\[Nu] (-(211788373/2126250)+(6491476 EulerGamma)/23625-(135296572 Log[2])/14175+(40025583 Log[3])/7000+(9765625 Log[5])/13608)+\[Nu]^3 (-(410992/2835)+(1472 EulerGamma)/9-(4954240 Log[2])/189+(425007 Log[3])/56+(9765625 Log[5])/1512)+ce[4] (\[Nu]^3 (-(27896902/33075)+(90992 EulerGamma)/315+(61946671952 Log[2])/99225+(31993137 Log[3])/1400-(9001953125 Log[5])/31752)+\[Nu] (-(2630077229/34728750)-(6234146 EulerGamma)/18375+(7972434734 Log[2])/39375-(44262798543 Log[3])/980000-(21553515625 Log[5])/381024)+\[Nu]^2 (-(49968737249/11576250)+(21317972 EulerGamma)/55125-(394701675052 Log[2])/496125+(1108306071 Log[3])/14000+(18544140625 Log[5])/63504))+ce[6] (\[Nu]^2 (-(14408754197/3087000)-(30204 EulerGamma)/1225+(314708579452 Log[2])/33075+(81122125239 Log[3])/31360-(828478015625 Log[5])/169344-(13841287201 Log[7])/17280)+\[Nu] (-(1649158453/6174000)+(55906 EulerGamma)/1225-(5692929996206 Log[2])/2480625-(2727496900197 Log[3])/7840000+(360590069375 Log[5])/338688+(13841287201 Log[7])/103680)+\[Nu]^3 (-(5129648/3675)+(2664 EulerGamma)/35-(53945569336 Log[2])/6615-(986096344707 Log[3])/313600+(1424826953125 Log[5])/338688+(13841287201 Log[7])/11520))+ce[8] (\[Nu]^3 (-(1006603/756)+(93606883721104 Log[2])/893025+(15119842544937 Log[3])/313600-(953760574609375 Log[5])/27433728-(100224760622441 Log[7])/2799360)+\[Nu] (132800691169/476280000+(926525776791002 Log[2])/40186125+(1246413379935537 Log[3])/125440000-(1459033275893125 Log[5])/146313216-(3794309598840103 Log[7])/671846400)+\[Nu]^2 (-(14053747/3000)-(1427513090153984 Log[2])/13395375-(157430307756537 Log[3])/3136000+(2360987916171875 Log[5])/54867456+(860154848438473 Log[7])/27993600));
aNlhLn[6,1]=(3245738 \[Nu])/23625+(3506792 \[Nu]^2)/7875+(736 \[Nu]^3)/9+(-((3117073 \[Nu])/18375)+(10658986 \[Nu]^2)/55125+(45496 \[Nu]^3)/315) ce[4]+((27953 \[Nu])/1225-(15102 \[Nu]^2)/1225+(1332 \[Nu]^3)/35) ce[6];
aNlh[7,0]=\[Nu]^2 (-(17904617/47250)+(2139724 EulerGamma)/1575+(21151772 Log[2])/567-(1942947 Log[3])/140-(9765625 Log[5])/2268)+\[Nu] (132011641/425250+(1927468 EulerGamma)/14175-(7974004 Log[2])/945+(6246963 Log[3])/1400+(9765625 Log[5])/13608)+\[Nu]^3 (-(474496/2835)+(1760 EulerGamma)/9-(7852192 Log[2])/315+(55161 Log[3])/8+(9765625 Log[5])/1512)+ce[4] (\[Nu]^3 (-(2528186/6615)+(8272 EulerGamma)/63+(5631515632 Log[2])/19845+(2908467 Log[3])/280-(4091796875 Log[5])/31752)+\[Nu] (397038167/6945750-(191792 EulerGamma)/1225+(236520848 Log[2])/2625-(1837861569 Log[3])/98000-(4982421875 Log[5])/190512)+\[Nu]^2 (-(4896718597/2315250)+(1997332 EulerGamma)/11025-(36294750812 Log[2])/99225+(101312451 Log[3])/2800+(8541015625 Log[5])/63504))+ce[6] (\[Nu]^2 (-(5125931507/3704400)-(1678 EulerGamma)/245+(799389216254 Log[2])/297675+(227616523983 Log[3])/313600-(4212980703125 Log[5])/3048192-(13841287201 Log[7])/62208)+\[Nu] (-(1053190913/22226400)+(27953 EulerGamma)/2205-(317257557851 Log[2])/496125-(318601796229 Log[3])/3136000+(5486061915625 Log[5])/18289152+(13841287201 Log[7])/373248)+\[Nu]^3 (-(2562493/6615)+(148 EulerGamma)/7-(26972784668 Log[2])/11907-(109566260523 Log[3])/125440+(7124134765625 Log[5])/6096384+(13841287201 Log[7])/41472))+ce[8] (\[Nu]^3 (-(387155/1512)+(3600264758504 Log[2])/178605+(1163064811149 Log[3])/125440-(366830990234375 Log[5])/54867456-(7709596970957 Log[7])/1119744)+\[Nu] (2903306647/47628000+(35944463681149 Log[2])/8037225+(12170705906313 Log[3])/6272000-(10160796259375 Log[5])/5225472-(36839493841619 Log[7])/33592320)+\[Nu]^2 (-(5305159/5600)-(55491273611398 Log[2])/2679075-(24495348315681 Log[3])/2508800+(1842447852734375 Log[5])/219469824+(133280175674849 Log[7])/22394880));
aNlhLn[7,0]=(963734 \[Nu])/14175+(1069862 \[Nu]^2)/1575+(880 \[Nu]^3)/9+(-((95896 \[Nu])/1225)+(998666 \[Nu]^2)/11025+(4136 \[Nu]^3)/63) ce[4]+((27953 \[Nu])/4410-(839 \[Nu]^2)/245+(74 \[Nu]^3)/7) ce[6];


(* ::Section:: *)
(*Nonspinning A up to 4PM-4PN and e^6*)


(* 
Aorb corresponds to the resummed orbital A potential used for the main text results.
*)


\[Delta]A4PNloc=aLoc[5,0] u^5;


\[Delta]A4PNnonloc=u ((-1+\[Gamma]^2)^4 aNlh[1,4])+u^2 ((-1+\[Gamma]^2)^3 aNlh[2,3])+u^3 ((-1+\[Gamma]^2)^2 aNlh[3,2])+u^4 ((-1+\[Gamma]^2) (aNlh[4,1]+aNlhLn[4,1] Log[u]))+u^5 (aNlh[5,0]+aNlhLn[5,0] Log[u]);
\[Delta]A4PNnonloce6=\[Delta]A4PNnonloc/.ce[8]->0/.ce[n_]->1;


\[Delta]ANR=\[Nu] aNR[5,2] u^5 (-1+\[Gamma]^2); (*Eq. (4.22)*)
aNR[5,2]=(263.55 \[Nu] - 0.171);


A4PM4PN = A4PMloc + \[Delta]A4PNloc + \[Delta]A4PNnonloce6 + \[Delta]ANR;


Aorb = PadeApproximant[A4PM4PN/.Log[u]->L,{u,0,{1,4}}]/.L->Log[u]; (*Eq. (4.4)*)


(* ::Section:: *)
(*Spin-spin and spin-quartic contributions*)


rc=Sqrt[1/u^2+a0^2(1+2u)]; (*r_c Eq.(2.63)*)


as2[3]=(3 (a12^2 (1-16 \[Gamma]^2+91 \[Gamma]^4-216 \[Gamma]^6+180 \[Gamma]^8) (-1+4 \[Nu]) (-1+h+(-2+h) (-1+\[Gamma]) \[Nu])-2 a0 a12 (-1+14 \[Gamma]^2-63 \[Gamma]^4+90 \[Gamma]^6) Sqrt[1-4 \[Nu]] (\[Gamma] \[Nu]+(-1+h+\[Nu]) (-1+2 \[Nu])+2 \[Gamma]^3 \[Nu] (-2+h+2 \[Nu])+\[Gamma]^2 (-2+2 h+6 \[Nu]-4 h \[Nu]-6 \[Nu]^2))+a0^2 (-1+14 \[Gamma]^2-63 \[Gamma]^4+90 \[Gamma]^6) (-1+h+4 \[Nu]-3 h \[Nu]-4 \[Nu]^2+2 h \[Nu]^2+4 h \[Gamma]^4 (1-2 \[Nu]) \[Nu]^2-4 h \[Nu]^3+8 h \[Gamma]^5 \[Nu]^3+h \[Gamma] \[Nu] (-1+4 \[Nu]+4 \[Nu]^2)-2 \[Gamma]^3 \[Nu] (-2+h+4 \[Nu]+6 h \[Nu]^2)+2 \[Gamma]^2 (1-h+(-4+3 h) \[Nu]+(6-5 h) \[Nu]^2+6 h \[Nu]^3))))/(2 (-1+\[Gamma]^2) (1-18 \[Gamma]^2+119 \[Gamma]^4-342 \[Gamma]^6+360 \[Gamma]^8) \[Nu]^2 h^3);
as2[4]=(-2 a0 a12 (1-10 \[Gamma]^2+27 \[Gamma]^4-18 \[Gamma]^6) Sqrt[1-4 \[Nu]] (1+2 (-1+\[Gamma]) \[Nu]) (-6 \[Gamma] \[Nu]+12 (4+5 h) \[Gamma]^3 \[Nu]+20 \[Gamma]^10 \[Nu]^2-6 (-1+h+\[Nu]) (-1+2 \[Nu])+16 \[Gamma]^5 \[Nu] (-29-16 h+8 \[Nu])+20 \[Gamma]^9 \[Nu] (-94+31 h+70 \[Nu])-2 \[Gamma]^7 \[Nu] (-971+92 h+524 \[Nu])+\[Gamma]^8 (1260 (-1+h)-60 (-55+34 h) \[Nu]-2293 \[Nu]^2)+\[Gamma]^4 (720 (-1+h)-240 (-8+5 h) \[Nu]-1051 \[Nu]^2)+\[Gamma]^6 (-1758 (-1+h)+6 (-763+470 h) \[Nu]+2683 \[Nu]^2)+\[Gamma]^2 (108-300 \[Nu]+173 \[Nu]^2+12 h (-9+16 \[Nu])))+a12^2 (-1+10 \[Gamma]^2-27 \[Gamma]^4+18 \[Gamma]^6) (1+2 (-1+\[Gamma]) \[Nu]) (20 \[Gamma]^10 \[Nu]^2+12 \[Gamma] \[Nu] (-1+4 \[Nu])-168 \[Gamma]^3 \[Nu] (-1+4 \[Nu])+1040 \[Gamma]^5 \[Nu] (-1+4 \[Nu])-2524 \[Gamma]^7 \[Nu] (-1+4 \[Nu])+1880 \[Gamma]^9 \[Nu] (-1+4 \[Nu])+\[Gamma]^8 (-1260+7080 \[Nu]-8209 \[Nu]^2)+\[Gamma]^4 (-720+4080 \[Nu]-4811 \[Nu]^2)-6 (1-6 \[Nu]+8 \[Nu]^2)+\[Gamma]^2 (108-624 \[Nu]+769 \[Nu]^2)+3 \[Gamma]^6 (586-3284 \[Nu]+3773 \[Nu]^2)-2 h (-1+4 \[Nu]) (3+\[Gamma]^8 (630-390 \[Nu])-3 \[Nu]+3 \[Gamma] \[Nu]-30 \[Gamma]^3 \[Nu]+160 \[Gamma]^5 \[Nu]-383 \[Gamma]^7 \[Nu]+310 \[Gamma]^9 \[Nu]-120 \[Gamma]^4 (-3+2 \[Nu])+6 \[Gamma]^2 (-9+7 \[Nu])+\[Gamma]^6 (-879+531 \[Nu])))+a0^2 (1-10 \[Gamma]^2+27 \[Gamma]^4-18 \[Gamma]^6) (1+2 (-1+\[Gamma]) \[Nu]) (6 h \[Gamma] (1-4 \[Nu]) \[Nu]+80 h \[Gamma]^11 \[Nu]^3-6 (1+h (-1+\[Nu])-2 \[Nu]) (-1+2 \[Nu])+\[Gamma]^6 (1758 (-1+h)+(6336-4578 h) \[Nu]+13 (-507+136 h) \[Nu]^2-368 h \[Nu]^3)-20 \[Gamma]^10 \[Nu]^2 (1+h (-2+4 \[Nu]))+12 \[Gamma]^3 \[Nu] (6-16 \[Nu]+3 h (-5+8 \[Nu]))-16 \[Gamma]^5 \[Nu] (7-44 \[Nu]+h (-52+84 \[Nu]+9 \[Nu]^2))+\[Gamma]^2 (-108+408 \[Nu]-361 \[Nu]^2+12 h (9-25 \[Nu]+12 \[Nu]^2))-4 \[Gamma]^9 \[Nu] (-470+700 \[Nu]+h (155+76 \[Nu]^2))+2 \[Gamma]^7 \[Nu] (8 (-85+83 \[Nu])+h (-199+780 \[Nu]+184 \[Nu]^2))+\[Gamma]^4 (720-2640 \[Nu]+2411 \[Nu]^2+12 h (-60+160 \[Nu]-59 \[Nu]^2+12 \[Nu]^3))+\[Gamma]^8 (1260-4560 \[Nu]+5497 \[Nu]^2+4 h (-315+825 \[Nu]-428 \[Nu]^2+76 \[Nu]^3)))-12 h^2 \[Gamma]^2 (-1+\[Gamma]^2)^2 (a12^2 (1-16 \[Gamma]^2+91 \[Gamma]^4-216 \[Gamma]^6+180 \[Gamma]^8) (-1+4 \[Nu]) (-1+h+(-2+h) (-1+\[Gamma]) \[Nu])-2 a0 a12 (-1+14 \[Gamma]^2-63 \[Gamma]^4+90 \[Gamma]^6) Sqrt[1-4 \[Nu]] (\[Gamma] \[Nu]+(-1+h+\[Nu]) (-1+2 \[Nu])+2 \[Gamma]^3 \[Nu] (-2+h+2 \[Nu])+\[Gamma]^2 (-2+h (2-4 \[Nu])+6 \[Nu]-6 \[Nu]^2))+a0^2 (-1+14 \[Gamma]^2-63 \[Gamma]^4+90 \[Gamma]^6) (-1+h+4 \[Nu]-3 h \[Nu]-4 \[Nu]^2+2 h \[Nu]^2+4 h \[Gamma]^4 (1-2 \[Nu]) \[Nu]^2-4 h \[Nu]^3+8 h \[Gamma]^5 \[Nu]^3+h \[Gamma] \[Nu] (-1+4 \[Nu]+4 \[Nu]^2)-2 \[Gamma]^3 \[Nu] (-2+h+4 \[Nu]+6 h \[Nu]^2)+2 \[Gamma]^2 (1-4 \[Nu]+6 \[Nu]^2+h (-1+3 \[Nu]-5 \[Nu]^2+6 \[Nu]^3)))))/(4 h^5 \[Gamma]^2 (-1+\[Gamma]^2)^3 (1-18 \[Gamma]^2+119 \[Gamma]^4-342 \[Gamma]^6+360 \[Gamma]^8) \[Nu]^2);
as2[5]=(-Sqrt[-1+\[Gamma]^2] (-1+4 \[Nu]) (2 a0 a12 h Sqrt[1-4 \[Nu]] (5760 \[Gamma]^17 \[Nu]^3-6 (1-2 \[Nu])^2 (-11+7 \[Nu])+2880 \[Gamma]^16 \[Nu]^2 (-303+179 \[Nu])+\[Gamma]^7 \[Nu] (-417051+1063826 \[Nu]-363232 \[Nu]^2)+\[Gamma]^3 \[Nu] (-5383+13798 \[Nu]-3706 \[Nu]^2)+6 \[Gamma] \[Nu] (25-62 \[Nu]+24 \[Nu]^2)-96 \[Gamma]^15 \[Nu] (12180-31005 \[Nu]+18719 \[Nu]^2)+\[Gamma]^5 \[Nu] (66823-171758 \[Nu]+48220 \[Nu]^2)+24 \[Gamma]^13 \[Nu] (121082-305175 \[Nu]+170071 \[Nu]^2)+\[Gamma]^9 \[Nu] (1455383-3678598 \[Nu]+1551212 \[Nu]^2)-2 \[Gamma]^11 \[Nu] (1427905-3591132 \[Nu]+1792259 \[Nu]^2)+\[Gamma]^8 (480796-2176499 \[Nu]+2647020 \[Nu]^2-860444 \[Nu]^3)+\[Gamma]^4 (21146-96535 \[Nu]+114828 \[Nu]^2-18052 \[Nu]^3)+\[Gamma]^2 (-1802+8287 \[Nu]-10309 \[Nu]^2+1982 \[Nu]^3)+48 \[Gamma]^14 (-7620+34410 \[Nu]-9315 \[Nu]^2+3893 \[Nu]^3)-24 \[Gamma]^12 (-39384+177699 \[Nu]-180441 \[Nu]^2+83909 \[Nu]^3)+\[Gamma]^6 (-134226+609675 \[Nu]-730818 \[Nu]^2+166448 \[Nu]^3)+\[Gamma]^10 (-949276+4287674 \[Nu]-5093417 \[Nu]^2+2083106 \[Nu]^3)+h (2 \[Gamma]^11 (953267-1447828 \[Nu]) \[Nu]+15 \[Gamma]^7 (18855-29516 \[Nu]) \[Nu]+\[Gamma]^3 (3581-5716 \[Nu]) \[Nu]+252000 \[Gamma]^16 \[Nu]^2+12 \[Gamma] \[Nu] (-7+10 \[Nu])-8640 \[Gamma]^15 \[Nu] (-93+145 \[Nu])+48 \[Gamma]^13 \[Nu] (-40849+62477 \[Nu])+\[Gamma]^5 \[Nu] (-45677+72964 \[Nu])+\[Gamma]^9 \[Nu] (-974587+1494212 \[Nu])+\[Gamma]^8 (-480796+1695703 \[Nu]-1395196 \[Nu]^2)+\[Gamma]^4 (-21146+75389 \[Nu]-51240 \[Nu]^2)-6 (11-40 \[Nu]+36 \[Nu]^2)+\[Gamma]^2 (1802-6485 \[Nu]+4598 \[Nu]^2)+120 \[Gamma]^14 (3048-10716 \[Nu]+6883 \[Nu]^2)+\[Gamma]^6 (134226-475449 \[Nu]+351664 \[Nu]^2)-4 \[Gamma]^12 (236304-829890 \[Nu]+727193 \[Nu]^2)+\[Gamma]^10 (949276-3338398 \[Nu]+2951922 \[Nu]^2)))+a12^2 h (66-504 \[Nu]+1176 \[Nu]^2-864 \[Nu]^3+5760 \[Gamma]^17 \[Nu]^3+2880 \[Gamma]^16 \[Nu]^2 (-303+1214 \[Nu])+\[Gamma]^7 \[Nu] (-530407+3059532 \[Nu]-3753152 \[Nu]^2)+12 \[Gamma] \[Nu] (19-110 \[Nu]+136 \[Nu]^2)-3 \[Gamma]^3 \[Nu] (2497-14500 \[Nu]+18050 \[Nu]^2)-192 \[Gamma]^15 \[Nu] (6090-34695 \[Nu]+41446 \[Nu]^2)+48 \[Gamma]^13 \[Nu] (63967-364581 \[Nu]+435442 \[Nu]^2)+\[Gamma]^5 \[Nu] (88919-515124 \[Nu]+637948 \[Nu]^2)-2 \[Gamma]^11 \[Nu] (1608937-9194916 \[Nu]+11046605 \[Nu]^2)+\[Gamma]^9 \[Nu] (1750129-10045812 \[Nu]+12188708 \[Nu]^2)+\[Gamma]^8 (480796-3618887 \[Nu]+7730886 \[Nu]^2-3784772 \[Nu]^3)+\[Gamma]^4 (21146-159973 \[Nu]+360054 \[Nu]^2-233836 \[Nu]^3)+\[Gamma]^2 (-1802+13693 \[Nu]-31513 \[Nu]^2+22286 \[Nu]^3)-96 \[Gamma]^14 (3810-28635 \[Nu]+40653 \[Nu]^2+51920 \[Nu]^3)-12 \[Gamma]^12 (-78768+591702 \[Nu]-1126001 \[Nu]^2+75564 \[Nu]^3)+\[Gamma]^6 (-134226+1012353 \[Nu]-2223304 \[Nu]^2+1284496 \[Nu]^3)+\[Gamma]^10 (-949276+7135502 \[Nu]-14666143 \[Nu]^2+5230338 \[Nu]^3)+h (1440 \[Gamma]^17 \[Nu]^3-252000 \[Gamma]^16 \[Nu]^2 (-1+4 \[Nu])+\[Gamma]^9 \[Nu] (-1269333+6126304 \[Nu]-4096552 \[Nu]^2)+\[Gamma]^5 \[Nu] (-67773+330896 \[Nu]-225632 \[Nu]^2)-18 \[Gamma] \[Nu] (9-44 \[Nu]+32 \[Nu]^2)+\[Gamma]^3 \[Nu] (5689-27884 \[Nu]+19468 \[Nu]^2)-120 \[Gamma]^13 \[Nu] (17710-84693 \[Nu]+56293 \[Nu]^2)+24 \[Gamma]^15 \[Nu] (33480-160140 \[Nu]+107293 \[Nu]^2)+\[Gamma]^7 \[Nu] (396181-1923744 \[Nu]+1295336 \[Nu]^2)+2 \[Gamma]^11 \[Nu] (1134299-5443802 \[Nu]+3624042 \[Nu]^2)+\[Gamma]^10 (949276-6186226 \[Nu]+9995286 \[Nu]^2-1755192 \[Nu]^3)+\[Gamma]^6 (134226-878127 \[Nu]+1474532 \[Nu]^2-438560 \[Nu]^3)+\[Gamma]^2 (1802-11891 \[Nu]+20830 \[Nu]^2-8392 \[Nu]^3)+6 (-11+73 \[Nu]-130 \[Nu]^2+56 \[Nu]^3)+24 \[Gamma]^14 (15240-99300 \[Nu]+140141 \[Nu]^2+52876 \[Nu]^3)+8 \[Gamma]^12 (-118152+769401 \[Nu]-1204141 \[Nu]^2+67876 \[Nu]^3)+\[Gamma]^4 (-21146+138827 \[Nu]-237904 \[Nu]^2+83728 \[Nu]^3)+\[Gamma]^8 (-480796+3138091 \[Nu]-5172780 \[Nu]^2+1252608 \[Nu]^3)))+a0^2 (36 \[Gamma]^2 (1-5 \[Gamma]^2)^2 (-1+\[Gamma]^2)^3 (1-12 \[Gamma]^2+16 \[Gamma]^4) \[Nu]^2 (1+2 (-1+\[Gamma]) \[Nu])^(5/2)+h^2 (252000 \[Gamma]^16 \[Nu]^2+1440 \[Gamma]^17 \[Nu]^3+6 (1-2 \[Nu])^2 (-11+7 \[Nu])+\[Gamma]^9 \[Nu] (-679841+1339744 \[Nu]-449072 \[Nu]^2)+\[Gamma]^5 \[Nu] (-23581+39680 \[Nu]-46648 \[Nu]^2)+6 \[Gamma] \[Nu] (-1-12 \[Nu]+28 \[Nu]^2)+\[Gamma]^3 \[Nu] (1473-1724 \[Nu]+2260 \[Nu]^2)+24 \[Gamma]^15 \[Nu] (33480-78180 \[Nu]+17353 \[Nu]^2)-24 \[Gamma]^13 \[Nu] (74846-166123 \[Nu]+24012 \[Nu]^2)+\[Gamma]^7 \[Nu] (169469-313824 \[Nu]+227992 \[Nu]^2)+2 \[Gamma]^11 \[Nu] (772235-1617938 \[Nu]+242558 \[Nu]^2)+\[Gamma]^10 (949276-4287674 \[Nu]+6265730 \[Nu]^2-2901104 \[Nu]^3)+\[Gamma]^6 (134226-609675 \[Nu]+704292 \[Nu]^2-31616 \[Nu]^3)+\[Gamma]^2 (1802-8287 \[Nu]+9010 \[Nu]^2+880 \[Nu]^3)-\[Gamma]^4 (21146-96535 \[Nu]+100808 \[Nu]^2+17120 \[Nu]^3)-24 \[Gamma]^14 (-15240+68820 \[Nu]-97769 \[Nu]^2+74280 \[Nu]^3)+8 \[Gamma]^12 (-118152+533097 \[Nu]-818782 \[Nu]^2+481902 \[Nu]^3)+\[Gamma]^8 (-480796+2176499 \[Nu]-2864552 \[Nu]^2+814856 \[Nu]^3))-h (1+2 (-1+\[Gamma]) \[Nu]) (12 \[Gamma] (5-14 \[Nu]) \[Nu]+28800 h \[Gamma]^17 \[Nu]^3-6 (11-40 \[Nu]+36 \[Nu]^2)+\[Gamma]^7 \[Nu] (35243+52424 \[Nu]-17328 h \[Nu]^2)+\[Gamma]^3 \[Nu] (-329+2104 \[Nu]-72 h \[Nu]^2)-288 \[Gamma]^15 \[Nu] (-1520+1810 \[Nu]+429 h \[Nu]^2)+\[Gamma]^5 \[Nu] (-2435-13520 \[Nu]+1704 h \[Nu]^2)+24 \[Gamma]^13 \[Nu] (-35462+32482 \[Nu]+8771 h \[Nu]^2)-6 \[Gamma]^11 \[Nu] (-99199+45496 \[Nu]+29948 h \[Nu]^2)+\[Gamma]^9 \[Nu] (-199045-56872 \[Nu]+79632 h \[Nu]^2)+\[Gamma]^8 (-480796+1695703 \[Nu]+42 (-32545+948 h) \[Nu]^2-79632 h \[Nu]^3)+\[Gamma]^4 (-21146+75389 \[Nu]+6 (-5521+142 h) \[Nu]^2-1704 h \[Nu]^3)+\[Gamma]^2 (1802-6485 \[Nu]+(3155-36 h) \[Nu]^2+72 h \[Nu]^3)+48 \[Gamma]^14 (7620-26790 \[Nu]+(33746-1287 h) \[Nu]^2+2574 h \[Nu]^3)+3 \[Gamma]^6 (44742-158483 \[Nu]+(93800-2888 h) \[Nu]^2+5776 h \[Nu]^3)-12 \[Gamma]^12 (78768-276630 \[Nu]+(318890-8771 h) \[Nu]^2+17542 h \[Nu]^3)+\[Gamma]^10 (949276-3338398 \[Nu]+(3356149-89844 h) \[Nu]^2+179688 h \[Nu]^3)-2880 \[Gamma]^16 \[Nu]^2 (1+5 h (-1+2 \[Nu])))))+90 h \[Gamma]^2 (-1+\[Gamma]^2)^2 (-1+12 \[Gamma]^2-47 \[Gamma]^4+60 \[Gamma]^6) \[Nu] (-4 a0 a12 (1-4 \[Nu])^(3/2) (3-9 \[Nu]+2 \[Gamma]^3 (7-2 \[Nu]) \[Nu]+8 \[Gamma]^5 (-1+\[Nu]) \[Nu]+6 \[Nu]^2+3 \[Gamma] \[Nu] (-1+4 \[Nu])+6 \[Gamma]^2 (2-6 \[Nu]+\[Nu]^2)-4 \[Gamma]^4 (1-3 \[Nu]+7 \[Nu]^2)+h (-3+\[Gamma]^4 (4-8 \[Nu])+6 \[Nu]+6 \[Gamma] \[Nu]-2 \[Gamma]^3 \[Nu]+4 \[Gamma]^5 \[Nu]+12 \[Gamma]^2 (-1+2 \[Nu])))+2 a0^2 (-1+4 \[Nu]) (3 (1-2 \[Nu])^2+4 \[Gamma]^3 (1-2 \[Nu]) \[Nu]+12 \[Gamma] \[Nu] (-1+2 \[Nu])+8 \[Gamma]^5 \[Nu] (-1+2 \[Nu])+12 \[Gamma]^2 (1-4 \[Nu]+\[Nu]^2)-4 \[Gamma]^4 (1-4 \[Nu]+14 \[Nu]^2)+h (-3+9 \[Nu]+4 \[Gamma]^5 \[Nu]+3 \[Gamma] (5-12 \[Nu]) \[Nu]+8 \[Gamma]^3 (1-5 \[Nu]) \[Nu]-15 \[Nu]^2+4 \[Gamma]^4 (1-3 \[Nu]+\[Nu]^2)-3 \[Gamma]^2 (4-12 \[Nu]+15 \[Nu]^2)))-2 a12^2 (-1+4 \[Nu]) (-((-3-12 \[Gamma]^2+4 \[Gamma]^4) (-1+4 \[Nu]) (1+2 (-1+\[Gamma]) \[Nu]))+h (3-15 \[Nu]+3 \[Gamma] (1-4 \[Nu]) \[Nu]+12 \[Gamma]^3 (1-4 \[Nu]) \[Nu]+11 \[Nu]^2+4 \[Gamma]^5 \[Nu] (-1+4 \[Nu])-4 \[Gamma]^4 (1-5 \[Nu]+5 \[Nu]^2)+\[Gamma]^2 (12-60 \[Nu]+41 \[Nu]^2)))) ArcCosh[\[Gamma]])/(4 h \[Gamma]^2 (-1+\[Gamma]^2)^(7/2) (-1+3 \[Gamma]^2) (-1+4 \[Gamma]^2) (-1+5 \[Gamma]^2) (-1+6 \[Gamma]^2) \[Nu]^2 (-1+4 \[Nu]) h^5);


as4[5]=-(1/(16 h^4 (-1+\[Gamma]^2)^2 (-1+6 \[Gamma]^2) \[Nu]^4))15 (a12^4 (-1+2 \[Gamma]^2) (1-4 \[Nu])^2 (2-2 h-2 (-2+h) (-1+\[Gamma]) \[Nu]+(-1+\[Gamma])^2 \[Nu]^2)+4 a0 a12^3 (1-4 \[Nu])^(3/2) (-2+2 h+6 \[Nu]-4 h \[Nu]+2 \[Gamma]^3 (4+h (-2+\[Nu])-5 \[Nu]) \[Nu]+2 \[Gamma] (-1+\[Nu]) \[Nu]-4 \[Nu]^2+h \[Nu]^2+2 \[Gamma]^4 \[Nu]^2+\[Gamma]^2 (4-4 h+4 (-3+2 h) \[Nu]+(10-3 h) \[Nu]^2))-6 a0^2 a12^2 (-1+4 \[Nu]) (-2+2 h+8 \[Nu]-6 h \[Nu]-7 \[Nu]^2+2 h \[Nu]^2+2 \[Gamma]^4 \[Nu]^2+2 \[Gamma] \[Nu] (h+\[Nu]) (-1+2 \[Nu])+4 \[Gamma]^3 \[Nu] (2+h (-1+\[Nu])-4 \[Nu]+\[Nu]^2)+\[Gamma]^2 (4-4 h+4 (-4+3 h) \[Nu]+(23-10 h) \[Nu]^2-8 \[Nu]^3))+a0^4 (2 (-1+h)-2 (-6+5 h) \[Nu]+(-13+4 h) \[Nu]^2+16 (-1+h) \[Nu]^3+20 \[Nu]^4-16 \[Nu]^5+16 \[Nu]^6-32 \[Gamma]^8 \[Nu]^6-80 \[Gamma]^5 \[Nu]^5 (-1+2 \[Nu])+32 \[Gamma]^7 \[Nu]^5 (-1+2 \[Nu])+8 \[Gamma]^6 \[Nu]^4 (-1+4 \[Nu]+6 \[Nu]^2)+4 \[Gamma]^3 \[Nu] (-1+2 \[Nu]) (-2+h+3 \[Nu]+16 \[Nu]^4)-2 \[Gamma] \[Nu] (-2+3 h+(11-12 h) \[Nu]+4 (-7+4 h) \[Nu]^2+16 \[Nu]^3-8 \[Nu]^4+16 \[Nu]^5)+\[Gamma]^2 (4-4 h+4 (-6+5 h) \[Nu]+(61-36 h) \[Nu]^2+16 (-4+h) \[Nu]^3+64 \[Nu]^5-48 \[Nu]^6)+2 \[Gamma]^4 (\[Nu]^2+10 \[Nu]^4-40 \[Nu]^5+8 \[Nu]^6))+4 a0^3 a12 Sqrt[1-4 \[Nu]] (2 (-1+h)+(10-8 h) \[Nu]+(-10+3 h) \[Nu]^2+2 \[Gamma]^4 \[Nu]^2+4 (-1+h) \[Nu]^3-2 \[Gamma] \[Nu] (-1+2 h+(5-6 h) \[Nu]+2 (-5+2 h) \[Nu]^2)+\[Gamma]^2 (4-4 h+4 (-5+4 h) \[Nu]+(40-21 h) \[Nu]^2+4 (-7+h) \[Nu]^3)+2 \[Gamma]^3 \[Nu] (4-11 \[Nu]+6 \[Nu]^2+h (-2+3 \[Nu]))));


(* 5PM spin-spin and spin-fourth contributions to A, Eqs. (2.68b) and (4.6b)*)
A5PMSS = as23 uc^3 + as24 uc^4 + (as25 + as45) uc^5;


(* ::Section:: *)
(*Total spinning metric potentials of Sec. IV*)


A4PM4PNuc=A4PM4PN/.u->uc/.Log[uc]->L;


Atot =PadeApproximant[A4PM4PNuc+A5PMSS,{uc,0,{1,4}}]/.L->Log[uc]/.uc->1/rc;


A=(1+2/rc)/(1+2u) Atot;
B=1/(u^2 rc^2) 1/A;


(* ::Section:: *)
(*Spin-orbit contributions at 5PM*)


g0=(1+h (-1+2 \[Gamma]^2)+2 \[Gamma]^2 (-1+\[Nu])-\[Nu]-\[Gamma] \[Nu])/(h (-1+\[Gamma]) \[Gamma] (1+\[Gamma]) \[Nu]);
gstar0=(1+2 \[Gamma])/(h \[Gamma] (1+\[Gamma]));


hg[1]=\[Nu] ((2  (1+2 \[Gamma]) (5 \[Gamma]^2-3))/(1+\[Gamma])+ (3-15 \[Gamma]-15 \[Gamma]^2+35 \[Gamma]^3)/h)/( (1+h)  (1-2 \[Gamma]-4 \[Gamma]^2-h(1+2\[Gamma])));
hg[2]=(Sqrt[-1+\[Gamma]^2] (-35+87 \[Nu]+2 \[Gamma]^3 (471-196 \[Nu]) \[Nu]+48 \[Nu]^2+7 \[Gamma] \[Nu] (-19+10 \[Nu])+12 \[Gamma]^9 \[Nu] (-127+52 \[Nu])-8 \[Gamma]^7 \[Nu] (-398+137 \[Nu])+3 \[Gamma]^5 \[Nu] (-839+286 \[Nu])+3 \[Gamma]^2 (125-312 \[Nu]+42 \[Nu]^2)-6 \[Gamma]^8 (149-372 \[Nu]+268 \[Nu]^2)-3 \[Gamma]^4 (441-1101 \[Nu]+544 \[Nu]^2)+\[Gamma]^6 (1861-4638 \[Nu]+3002 \[Nu]^2)+h (35+\[Gamma]^8 (894-1338 \[Nu])-52 \[Nu]+98 \[Gamma] \[Nu]-567 \[Gamma]^3 \[Nu]+1194 \[Gamma]^5 \[Nu]-1323 \[Gamma]^7 \[Nu]+630 \[Gamma]^9 \[Nu]-9 \[Gamma]^4 (-147+220 \[Nu])+\[Gamma]^2 (-375+561 \[Nu])+\[Gamma]^6 (-1861+2777 \[Nu])))-12 (-1+\[Gamma]^2)^2 (-1+3 \[Gamma]^2) \[Nu] (3+h (-3-12 \[Gamma]^2+4 \[Gamma]^4)-12 \[Gamma]^2 (-1+\[Nu])+4 \[Gamma]^4 (-1+\[Nu])-3 \[Nu]-9 \[Gamma] \[Nu]-10 \[Gamma]^3 \[Nu]) ArcCosh[\[Gamma]])/(2 h^2 (-1+\[Gamma])^2 (1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (-1+3 \[Gamma]^2) (1+h (-1+2 \[Gamma]^2)+2 \[Gamma]^2 (-1+\[Nu])-\[Nu]-\[Gamma] \[Nu]));


hgstar[1]=((5 \[Gamma]^2-3)/(1+\[Gamma])+3 (1+2 \[Gamma]-5\[Gamma]^2)/(2h(1+ 2 \[Gamma])))/ (1-\[Gamma]);
hgstar[2]=-(1/(2 h^2 (-1+\[Gamma])^2 (1+\[Gamma])^2 (1+2 \[Gamma]) (-1+3 \[Gamma]^2)))(17+44 \[Gamma]-142 \[Gamma]^2-314 \[Gamma]^3+343 \[Gamma]^4+670 \[Gamma]^5-246 \[Gamma]^6-444 \[Gamma]^7+9 h (-2-5 \[Gamma]+16 \[Gamma]^2+36 \[Gamma]^3-38 \[Gamma]^4-77 \[Gamma]^5+28 \[Gamma]^6+50 \[Gamma]^7)+48 \[Nu]+118 \[Gamma] \[Nu]+244 \[Gamma]^2 \[Nu]-148 \[Gamma]^3 \[Nu]-1780 \[Gamma]^4 \[Nu]-922 \[Gamma]^5 \[Nu]+2080 \[Gamma]^6 \[Nu]+984 \[Gamma]^7 \[Nu]-624 \[Gamma]^8 \[Nu]+12 Sqrt[-1+\[Gamma]^2] (3+12 \[Gamma]+12 \[Gamma]^2-14 \[Gamma]^3-57 \[Gamma]^4-70 \[Gamma]^5-18 \[Gamma]^6+12 \[Gamma]^7) \[Nu] ArcCosh[\[Gamma]]);


hg[3]=(-(7771/288)+(241 \[Pi]^2)/384) \[Nu]+(55 \[Nu]^2)/4-(13 \[Nu]^3)/32; (*5PM static term, Eq. (3.16a)*)


hgstar[3]=-(11/24)+(-(581/36)+(41 \[Pi]^2)/48) \[Nu]+14 \[Nu]^2-\[Nu]^3/2; (*5PM static term, Eq. (3.16b)*)


(* ::Section:: *)
(*5PM spin-cube contributions*)


hgs2[2]=(a12^2 (1-2 h^2+\[Gamma]) (-3 (1+2 \[Gamma])+(1-6 \[Gamma]-8 \[Gamma]^2)/h))/(2 h (1+h)^2 (1+\[Gamma]) (1-2 \[Gamma]-4 \[Gamma]^2-h (1+2 \[Gamma])))+a0^2 ((3 (1-6 \[Gamma]))/h+h^3 (1+2 \[Gamma])+((1-2 \[Gamma]) (3+4 \[Gamma]))/h^2+h^2 (1+6 \[Gamma]+4 \[Gamma]^2)+(-7-11 \[Gamma]+6 \[Gamma]^2+4 \[Gamma]^3)/(1+\[Gamma])+(h (-3+5 \[Gamma]+14 \[Gamma]^2+8 \[Gamma]^3))/(1+\[Gamma]))/(2 (1+h)^2 (1-2 \[Gamma]-4 \[Gamma]^2-h (1+2 \[Gamma])));
hgs2[3]=(-((a0^2 (128 (-1+h)-64 (-11+9 h) \[Nu]+2 (-611+355 h) \[Nu]^2+(748-263 h) \[Nu]^3+8 (-32+19 h) \[Nu]^4+128 \[Nu]^5+32 \[Gamma]^10 \[Nu]^4 (-68+33 h+38 \[Nu])-8 \[Gamma]^9 \[Nu]^3 (282-203 h+8 (-87+43 h) \[Nu]+380 \[Nu]^2)-4 \[Gamma]^8 \[Nu]^2 (-694+54 h+(380+499 h) \[Nu]+2 (-158+71 h) \[Nu]^2+120 \[Nu]^3)-2 \[Gamma] \[Nu] (4+60 h+(76-240 h) \[Nu]+3 (-86+73 h) \[Nu]^2+8 (-4+13 h) \[Nu]^3+64 \[Nu]^4)+2 \[Gamma]^3 \[Nu] (506-18 h-8 (150+61 h) \[Nu]+15 (18+49 h) \[Nu]^2+8 (-96+103 h) \[Nu]^3+656 \[Nu]^4)-2 \[Gamma]^5 \[Nu] (2550-1342 h+32 (-243+74 h) \[Nu]+(7154-911 h) \[Nu]^2+40 (-104+63 h) \[Nu]^3+2256 \[Nu]^4)+2 \[Gamma]^7 \[Nu] (40 (65-43 h)+20 (-433+198 h) \[Nu]+(10826-3391 h) \[Nu]^2+8 (-872+397 h) \[Nu]^3+3184 \[Nu]^4)+\[Gamma]^6 (-1760 (-1+h)+40 (-237+193 h) \[Nu]-6 (-3155+2261 h) \[Nu]^2+(-21508+11479 h) \[Nu]^3+(7984-2480 h) \[Nu]^4-2720 \[Nu]^5)+\[Gamma]^2 (-976 (-1+h)+(-5292+4316 h) \[Nu]+(9910-5898 h) \[Nu]^2+3 (-2468+911 h) \[Nu]^3-16 (-145+71 h) \[Nu]^4-1056 \[Nu]^5)+\[Gamma]^4 (2416 (-1+h)-4 (-3241+2637 h) \[Nu]+2 (-13037+8141 h) \[Nu]^2+(23540-9649 h) \[Nu]^3+16 (-475+186 h) \[Nu]^4+2912 \[Nu]^5)))/(8 (-1+\[Gamma])^2 (1+\[Gamma])^2 (-1+4 \[Gamma]^2) \[Nu]^2 (1+2 (-1+\[Gamma]) \[Nu])^2 (-1+h+\[Nu]+\[Gamma] \[Nu]-2 \[Gamma]^2 (-1+h+\[Nu]))))-(a12^2 (-128+128 h+1024 \[Nu]-896 h \[Nu]-2626 \[Nu]^2+1794 h \[Nu]^2+2440 \[Nu]^3-1029 h \[Nu]^3-520 \[Nu]^4+8 \[Gamma]^9 \[Nu]^3 (-10+h+20 \[Nu])+2 \[Gamma] \[Nu] (-124+60 h+(732-288 h) \[Nu]+(-986+191 h) \[Nu]^2+164 \[Nu]^3)-2 \[Gamma]^3 \[Nu] (-1094+606 h-8 (-810+373 h) \[Nu]+3 (-2974+745 h) \[Nu]^2+1980 \[Nu]^3)+2 \[Gamma]^5 \[Nu] (-3162+1954 h+(18848-9808 h) \[Nu]+5 (-5318+1593 h) \[Nu]^2+7004 \[Nu]^3)-2 \[Gamma]^7 \[Nu] (40 (-65+43 h)-20 (-787+442 h) \[Nu]+(-23302+7845 h) \[Nu]^2+7572 \[Nu]^3)+\[Gamma]^4 (2416 (-1+h)-4 (-4751+4147 h) \[Nu]+(-47294+32638 h) \[Nu]^2+(42392-19651 h) \[Nu]^3-10936 \[Nu]^4)+\[Gamma]^2 (-976 (-1+h)+(-7732+6756 h) \[Nu]-2 (-9801+6695 h) \[Nu]^2+(-18208+7895 h) \[Nu]^3+4280 \[Nu]^4)+\[Gamma]^6 (-1760 (-1+h)+40 (-347+303 h) \[Nu]+(32278-23738 h) \[Nu]^2+25 (-848+541 h) \[Nu]^3+6504 \[Nu]^4)+20 \[Gamma]^8 \[Nu]^2 (166-732 \[Nu]+264 \[Nu]^2+h (-38+155 \[Nu]))))/(8 (-1+\[Gamma])^2 (1+\[Gamma])^2 (-1+4 \[Gamma]^2) \[Nu]^2 (1+2 (-1+\[Gamma]) \[Nu])^2 (-1+h+\[Nu]+\[Gamma] \[Nu]-2 \[Gamma]^2 (-1+h+\[Nu]))));


hgstars2[2]=(a0^2 ((3 (3-2 \[Gamma]))/h-h^2 (3+h) (1+2 \[Gamma])+((1-\[Gamma]) (5+2 \[Gamma]))/(1+\[Gamma])+(h (-1-9 \[Gamma]-6 \[Gamma]^2))/(1+\[Gamma])+(3+2 \[Gamma]-4 \[Gamma]^2)/h^2))/(2 (1+h)^3 (1+2 \[Gamma]))+(a12^2 (1-2 h^2+\[Gamma]) (3+(1+6 \[Gamma]+4 \[Gamma]^2)/(h (1+2 \[Gamma]))))/(2 h (1+h)^3 (1+\[Gamma]));
hgstars2[3]=((a0^2 (-64 (-1+h)+16 (-19+15 h) \[Nu]+(417-209 h) \[Nu]^2+(-122+5 h) \[Nu]^3+8 (-10+3 h) \[Nu]^4+128 \[Nu]^5+1216 \[Gamma]^10 \[Nu]^5-4 \[Gamma]^9 \[Nu]^3 (-10+h+8 (-38+15 h) \[Nu]+760 \[Nu]^2)-4 \[Gamma]^8 \[Nu]^2 (415-95 h+(-406+55 h) \[Nu]-24 (-19+7 h) \[Nu]^2+120 \[Nu]^3)+\[Gamma] \[Nu] (64+8 (-25+3 h) \[Nu]-117 (-2+h) \[Nu]^2+24 (-12+h) \[Nu]^3-128 \[Nu]^4)+\[Gamma]^3 \[Nu] (-800+312 h+(2240-624 h) \[Nu]+(-1846+607 h) \[Nu]^2-8 (-172+3 h) \[Nu]^3+1312 \[Nu]^4)-\[Gamma]^5 \[Nu] (8 (-357+206 h)-8 (-950+349 h) \[Nu]+(-4742+579 h) \[Nu]^2+8 (52+63 h) \[Nu]^3+4512 \[Nu]^4)+\[Gamma]^7 \[Nu] (40 (-65+43 h)-40 (-175+74 h) \[Nu]+(-3938+93 h) \[Nu]^2+8 (-428+123 h) \[Nu]^3+6368 \[Nu]^4)+\[Gamma]^6 (880 (-1+h)-80 (-51+40 h) \[Nu]+(-4973+3257 h) \[Nu]^2+(338+859 h) \[Nu]^3-8 (-886+201 h) \[Nu]^4-2720 \[Nu]^5)+\[Gamma]^2 (488 (-1+h)-8 (-285+224 h) \[Nu]+(-3247+1667 h) \[Nu]^2+(966+121 h) \[Nu]^3-104 (-10+3 h) \[Nu]^4-1056 \[Nu]^5)+\[Gamma]^4 (-1208 (-1+h)+8 (-697+546 h) \[Nu]+(8023-4327 h) \[Nu]^2-(2038+765 h) \[Nu]^3+8 (-586+153 h) \[Nu]^4+2912 \[Nu]^5)))/(8 (-1+\[Gamma])^3 (1+\[Gamma])^2 (-1+2 \[Gamma]) (1+2 \[Gamma])^2 \[Nu]^3 (1+2 (-1+\[Gamma]) \[Nu])^2)+(a12^2 ((-1+4 \[Nu]) (64-304 \[Nu]+417 \[Nu]^2-130 \[Nu]^3+40 \[Gamma]^9 \[Nu]^3+20 \[Gamma]^8 \[Nu]^2 (-83+66 \[Nu])+2 \[Gamma] \[Nu] (32-100 \[Nu]+41 \[Nu]^2)-10 \[Gamma]^3 \[Nu] (80-224 \[Nu]+99 \[Nu]^2)+2 \[Gamma]^5 \[Nu] (1428-3800 \[Nu]+1751 \[Nu]^2)-2 \[Gamma]^7 \[Nu] (1300-3500 \[Nu]+1893 \[Nu]^2)+\[Gamma]^4 (1208-5576 \[Nu]+8023 \[Nu]^2-2734 \[Nu]^3)+\[Gamma]^2 (-488+2280 \[Nu]-3247 \[Nu]^2+1070 \[Nu]^3)+\[Gamma]^6 (-880+4080 \[Nu]-4973 \[Nu]^2+1626 \[Nu]^3))+h (64-496 \[Nu]+1169 \[Nu]^2-837 \[Nu]^3+4 \[Gamma]^9 \[Nu]^3+3 \[Gamma] \[Nu]^2 (-8+31 \[Nu])+20 \[Gamma]^8 \[Nu]^2 (-19+75 \[Nu])+\[Gamma]^7 \[Nu] (-1720+9840 \[Nu]-11837 \[Nu]^2)+\[Gamma]^3 \[Nu] (-312+1872 \[Nu]-2479 \[Nu]^2)+\[Gamma]^5 \[Nu] (1648-9384 \[Nu]+11147 \[Nu]^2)+\[Gamma]^4 (1208-9200 \[Nu]+21799 \[Nu]^2-17347 \[Nu]^3)+\[Gamma]^2 (-488+3744 \[Nu]-8835 \[Nu]^2+6679 \[Nu]^3)+\[Gamma]^6 (-880+6720 \[Nu]-16057 \[Nu]^2+13077 \[Nu]^3))))/(8 (-1+\[Gamma])^3 (1+\[Gamma])^2 (-1+2 \[Gamma]) (1+2 \[Gamma])^2 \[Nu]^3 (1+2 (-1+\[Gamma]) \[Nu])^2));


(* ::Section:: *)
(*Total gyro-gravitomagnetic functions of Sec. IV*)


\[Delta]gNR=\[Nu] hgNR[3,2] (-1+\[Gamma]^2);


c0 =  84.8910914767; 
n1 =  -2.6214930455; 
n2 =   0.8458904468; 
n3 =   0.2551240127; 
n4 =   0.6247390921; 
n5 =  -0.6097786183; 
hgNR32PMa0 = c0*(1 + n1*a0 + n2*a0^2 + n3*a0^3 + n4*a0^4 + n5*a0^5);


c0 = 102.2664149770; 
n1 =  -0.4090937500; 
n2 =  -0.3238510694; 
n3 =  -0.2437017354; 
n4 =  -0.0553730721; 
n5 =  -0.0947648442; 
hgNR32eq = c0*(1 + n1*a0 + n2*a0^2 + n3*a0^3 + n4*a0^4 + n5*a0^5);

c1 = -1120.0412498856213;
c2 = -184.25125734465527; 
c3 = +172.449068566045;
c4 = -45999.59190934712;
c5 = +12.486005354706366;
c6 = +15979.7227744603;
c7 = 51250.62559380084;
c8 = +432.7880472446301;
c9 = -175.47589629650415;
c10 = -2827.246699743014;
c11 = +192213.47187040673;
c12 = +18952.944128195224;
hgNR32neq = c1*a0*X12 + c2*a0^2*X12 + c3*a0^3*X12 + c4*a0*\[Nu]*X12+ c5*a0^2*\[Nu]*X12 + c6*a0*X12^2*\[Nu] + c7*a0*X12^4*\[Nu] + c8*a12*\[Nu]^2 + c9*a12^2*\[Nu]^2 + c10*a12^3*\[Nu]^2+ c11*a0*X12*\[Nu]^2 + c12*(a0*X12*\[Nu])^2;

hgNR32PMSS = hgNR32eq + hgNR32neq;


hatGS=1+hg[1]u+(hg[2]+hgs2[2])u^2+(hg[3]+hgs2[3]+\[Delta]gNR)u^3;
hatGSstar=1+hgstar[1]u+(hgstar[2]+hgstars2[2])u^2+(hgstar[3]+hgstars2[3]+\[Delta]gNR)u^3;


P03hGS=PadeApproximant[hatGS,{u,0,{0,3}}];
P03hGSstar=PadeApproximant[hatGSstar,{u,0,{0,3}}];


G =  u/rc^2 (g0 P03hGS S + gstar0 P03hGSstar Sstar); (*Eq. (4.8)*)


(* ::Section:: *)
(*Constraint*)


Constr=-((\[Gamma] - j G)^2)/A+pr^2/B+j^2/rc^2+1; (*Eqs. (2.43) and (2.45)*)


(* ::Section:: *)
(*LEOB-PMa0*)


SubLEOBPMa0={as23->0,as24->0,as25->0,as45->0,hgNR[3,2]->hgNR32PMa0};


CLEOBPMa0=Constr/.SubLEOBPMa0;


(* ::Section:: *)
(*LEOB-PMSS*)


SubLEOBPMSS={as23->as2[3],as24->as2[4],as25->0,as45->0,hgNR[3,2]->hgNR32PMSS};


CLEOBPMSS=Constr/.SubLEOBPMSS;


(* ::Section::Closed:: *)
(*Factorized \hat{A}_{SS} (Appendix A)*)


hatASS = 1 + has2[3]u^3 + has2[4]u^4 + (has2[5]+has4[5])u^5;


has2[3]=(3 (a12^2 (1-16 \[Gamma]^2+91 \[Gamma]^4-216 \[Gamma]^6+180 \[Gamma]^8) (-1+4 \[Nu]) (-1+h+(-2+h) (-1+\[Gamma]) \[Nu])-2 a0 a12 (-1+14 \[Gamma]^2-63 \[Gamma]^4+90 \[Gamma]^6) Sqrt[1-4 \[Nu]] (\[Gamma] \[Nu]+(-1+h+\[Nu]) (-1+2 \[Nu])+2 \[Gamma]^3 \[Nu] (-2+h+2 \[Nu])+\[Gamma]^2 (-2+2 h+6 \[Nu]-4 h \[Nu]-6 \[Nu]^2))+a0^2 (-1+14 \[Gamma]^2-63 \[Gamma]^4+90 \[Gamma]^6) (-1+h+4 \[Nu]-3 h \[Nu]-4 \[Nu]^2+2 h \[Nu]^2+4 h \[Gamma]^4 (1-2 \[Nu]) \[Nu]^2-4 h \[Nu]^3+8 h \[Gamma]^5 \[Nu]^3+h \[Gamma] \[Nu] (-1+4 \[Nu]+4 \[Nu]^2)-2 \[Gamma]^3 \[Nu] (-2+h+4 \[Nu]+6 h \[Nu]^2)+2 \[Gamma]^2 (1-h+(-4+3 h) \[Nu]+(6-5 h) \[Nu]^2+6 h \[Nu]^3))))/(2 (-1+\[Gamma]^2) (1-18 \[Gamma]^2+119 \[Gamma]^4-342 \[Gamma]^6+360 \[Gamma]^8) \[Nu]^2 h^3);
has2[4]=-((2 a0 a12 (1-10 \[Gamma]^2+27 \[Gamma]^4-18 \[Gamma]^6) Sqrt[1-4 \[Nu]] (1+2 (-1+\[Gamma]) \[Nu]) (-6 \[Gamma] \[Nu]+12 (4+5 h) \[Gamma]^3 \[Nu]+20 \[Gamma]^10 \[Nu]^2-6 (-1+h+\[Nu]) (-1+2 \[Nu])+16 \[Gamma]^5 \[Nu] (-29-16 h+8 \[Nu])+20 \[Gamma]^9 \[Nu] (-94+31 h+70 \[Nu])-2 \[Gamma]^7 \[Nu] (-971+92 h+524 \[Nu])+\[Gamma]^8 (1260 (-1+h)-60 (-55+34 h) \[Nu]-2293 \[Nu]^2)+\[Gamma]^4 (720 (-1+h)-240 (-8+5 h) \[Nu]-1051 \[Nu]^2)+\[Gamma]^2 (108-108 h-300 \[Nu]+192 h \[Nu]+173 \[Nu]^2)+\[Gamma]^6 (-1758 (-1+h)+6 (-763+470 h) \[Nu]+2683 \[Nu]^2))-a12^2 (-1+10 \[Gamma]^2-27 \[Gamma]^4+18 \[Gamma]^6) (1+2 (-1+\[Gamma]) \[Nu]) (20 \[Gamma]^10 \[Nu]^2-6 (-2+h) \[Gamma] \[Nu] (-1+4 \[Nu])+12 (-14+5 h) \[Gamma]^3 \[Nu] (-1+4 \[Nu])-80 (-13+4 h) \[Gamma]^5 \[Nu] (-1+4 \[Nu])+2 (-1262+383 h) \[Gamma]^7 \[Nu] (-1+4 \[Nu])-20 (-94+31 h) \[Gamma]^9 \[Nu] (-1+4 \[Nu])+6 (-1+4 \[Nu]) (1-h+(-2+h) \[Nu])+\[Gamma]^2 (-108 (-1+h)+12 (-52+43 h) \[Nu]+(769-336 h) \[Nu]^2)-3 \[Gamma]^6 (586 (-1+h)+(3284-2698 h) \[Nu]+(-3773+1416 h) \[Nu]^2)+\[Gamma]^4 (720 (-1+h)-240 (-17+14 h) \[Nu]+(-4811+1920 h) \[Nu]^2)+\[Gamma]^8 (1260 (-1+h)-60 (-118+97 h) \[Nu]+(-8209+3120 h) \[Nu]^2))-a0^2 (1-10 \[Gamma]^2+27 \[Gamma]^4-18 \[Gamma]^6) (1+2 (-1+\[Gamma]) \[Nu]) (6 h \[Gamma] (1-4 \[Nu]) \[Nu]+80 h \[Gamma]^11 \[Nu]^3-6 (-1+2 \[Nu]) (1-h+(-2+h) \[Nu])-20 \[Gamma]^10 \[Nu]^2 (1-2 h+4 h \[Nu])+12 \[Gamma]^3 \[Nu] (6-15 h+8 (-2+3 h) \[Nu])-16 \[Gamma]^5 \[Nu] (7-52 h+(-44+84 h) \[Nu]+9 h \[Nu]^2)-4 \[Gamma]^9 \[Nu] (-470+155 h+700 \[Nu]+76 h \[Nu]^2)+2 \[Gamma]^7 \[Nu] (-680-199 h+(664+780 h) \[Nu]+184 h \[Nu]^2)+\[Gamma]^2 (108 (-1+h)+(408-300 h) \[Nu]+(-361+144 h) \[Nu]^2)+\[Gamma]^6 (1758 (-1+h)+(6336-4578 h) \[Nu]+13 (-507+136 h) \[Nu]^2-368 h \[Nu]^3)+\[Gamma]^4 (-720 (-1+h)+240 (-11+8 h) \[Nu]+(2411-708 h) \[Nu]^2+144 h \[Nu]^3)+\[Gamma]^8 (-1260 (-1+h)+60 (-76+55 h) \[Nu]+(5497-1712 h) \[Nu]^2+304 h \[Nu]^3)))/(4 \[Gamma]^2 (-1+\[Gamma]^2)^3 (1-18 \[Gamma]^2+119 \[Gamma]^4-342 \[Gamma]^6+360 \[Gamma]^8) \[Nu]^2 h^5));
has2[5]=(a0^2 Sqrt[-1+\[Gamma]^2] (2054 h^7 (-1+\[Gamma])^4 \[Gamma]^2 (1+\[Gamma])^6 (1-16 \[Gamma]^2+91 \[Gamma]^4-216 \[Gamma]^6+180 \[Gamma]^8)+1027 h^8 (-1+\[Gamma])^4 \[Gamma]^2 (1+\[Gamma])^6 (1-16 \[Gamma]^2+91 \[Gamma]^4-216 \[Gamma]^6+180 \[Gamma]^8)-12 \[Gamma]^3 (1+\[Gamma])^2 (-853+9402 \[Gamma]^2-30381 \[Gamma]^4+15558 \[Gamma]^6+36034 \[Gamma]^8+17880 \[Gamma]^10)-2 h^6 (-1+\[Gamma])^2 \[Gamma]^3 (1+\[Gamma])^3 (-1027-48 \[Gamma]+16432 \[Gamma]^2-736 \[Gamma]^3-94484 \[Gamma]^4+3744 \[Gamma]^5+236210 \[Gamma]^6-2160 \[Gamma]^7-249561 \[Gamma]^8+92430 \[Gamma]^10)-4 h^5 (-1+\[Gamma])^2 \[Gamma]^2 (1+\[Gamma])^3 (1027-18606 \[Gamma]^2-1027 \[Gamma]^3+127404 \[Gamma]^4+16432 \[Gamma]^5-423954 \[Gamma]^6-94484 \[Gamma]^7+721621 \[Gamma]^8+236210 \[Gamma]^9-591552 \[Gamma]^10-249561 \[Gamma]^11+184860 \[Gamma]^12+92430 \[Gamma]^13)+2 h \[Gamma]^2 (2861+13097 \[Gamma]-14775 \[Gamma]^2-137835 \[Gamma]^3-72995 \[Gamma]^4+404401 \[Gamma]^5+421235 \[Gamma]^6-130033 \[Gamma]^7+111670 \[Gamma]^8-134042 \[Gamma]^9-1687836 \[Gamma]^10-1469988 \[Gamma]^11+99360 \[Gamma]^12+313920 \[Gamma]^13)+2 h^3 (48-24 \[Gamma]-3150 \[Gamma]^2-11557 \[Gamma]^3+8612 \[Gamma]^4+117617 \[Gamma]^5+156652 \[Gamma]^6-260845 \[Gamma]^7-876910 \[Gamma]^8-495217 \[Gamma]^9+1271829 \[Gamma]^10+1757130 \[Gamma]^11-808385 \[Gamma]^12-930966 \[Gamma]^13+2510187 \[Gamma]^14+1648324 \[Gamma]^15-1395693 \[Gamma]^16-868842 \[Gamma]^17+277290 \[Gamma]^18+184860 \[Gamma]^19)+h^2 \[Gamma] (528+6747 \[Gamma]-2458 \[Gamma]^2-90497 \[Gamma]^3-6496 \[Gamma]^4+454199 \[Gamma]^5-15626 \[Gamma]^6-1163085 \[Gamma]^7+308600 \[Gamma]^8+1996629 \[Gamma]^9-79094 \[Gamma]^10-2425887 \[Gamma]^11-2425000 \[Gamma]^12+690533 \[Gamma]^13+3778130 \[Gamma]^14+1128673 \[Gamma]^15-1922544 \[Gamma]^16-776412 \[Gamma]^17+369720 \[Gamma]^18+184860 \[Gamma]^19)-2 h^4 (60+180 \[Gamma]+2343 \[Gamma]^2+7263 \[Gamma]^3-26334 \[Gamma]^4-108600 \[Gamma]^5+60165 \[Gamma]^6+515867 \[Gamma]^7+30166 \[Gamma]^8-1290928 \[Gamma]^9+103003 \[Gamma]^10+2962407 \[Gamma]^11-432966 \[Gamma]^12-5622126 \[Gamma]^13-1192029 \[Gamma]^14+4620071 \[Gamma]^15+1563094 \[Gamma]^16-2014974 \[Gamma]^17-868842 \[Gamma]^18+369720 \[Gamma]^19+184860 \[Gamma]^20))-a12^2 Sqrt[-1+\[Gamma]^2] (-2054 h^6 (-1+\[Gamma])^4 \[Gamma]^2 (1+\[Gamma])^5 (1-16 \[Gamma]^2+91 \[Gamma]^4-216 \[Gamma]^6+180 \[Gamma]^8)+12 \[Gamma]^3 (1+\[Gamma])^2 (287-3268 \[Gamma]^2+11079 \[Gamma]^4-5372 \[Gamma]^6-24566 \[Gamma]^8+17880 \[Gamma]^10)-2 h (1+\[Gamma])^2 (-48+72 \[Gamma]+1265 \[Gamma]^2-2577 \[Gamma]^3-14450 \[Gamma]^4+27138 \[Gamma]^5+87559 \[Gamma]^6-126943 \[Gamma]^7-287530 \[Gamma]^8+305218 \[Gamma]^9+475644 \[Gamma]^10-418788 \[Gamma]^11-306720 \[Gamma]^12+313920 \[Gamma]^13)+2 h^3 (-96+48 \[Gamma]+2677 \[Gamma]^2-1579 \[Gamma]^3-34159 \[Gamma]^4+12801 \[Gamma]^5+230537 \[Gamma]^6-30183 \[Gamma]^7-834565 \[Gamma]^8-17629 \[Gamma]^9+1575338 \[Gamma]^10+71882 \[Gamma]^11-1466532 \[Gamma]^12+68580 \[Gamma]^13+634320 \[Gamma]^14+3600 \[Gamma]^15)+h^2 (-120-168 \[Gamma]+1973 \[Gamma]^2-5670 \[Gamma]^3-23663 \[Gamma]^4+85344 \[Gamma]^5+176921 \[Gamma]^6-373110 \[Gamma]^7-613835 \[Gamma]^8+676832 \[Gamma]^9+729195 \[Gamma]^10-1102570 \[Gamma]^11+144063 \[Gamma]^12+2935048 \[Gamma]^13+112987 \[Gamma]^14-3778130 \[Gamma]^15-1128673 \[Gamma]^16+1922544 \[Gamma]^17+776412 \[Gamma]^18-369720 \[Gamma]^19-184860 \[Gamma]^20)+h^4 (240+96 \[Gamma]-3007 \[Gamma]^2+6792 \[Gamma]^3+10063 \[Gamma]^4-122380 \[Gamma]^5+19637 \[Gamma]^6+817952 \[Gamma]^7-291173 \[Gamma]^8-2902748 \[Gamma]^9+1291991 \[Gamma]^10+6390212 \[Gamma]^11-2948551 \[Gamma]^12-9325496 \[Gamma]^13+3025783 \[Gamma]^14+8361220 \[Gamma]^15-793871 \[Gamma]^16-3845088 \[Gamma]^17-406692 \[Gamma]^18+739440 \[Gamma]^19+184860 \[Gamma]^20))-2 a0 a12 (-1+\[Gamma]) (2054 h^4 (-1+\[Gamma])^4 \[Gamma]^3 (1+\[Gamma])^6 (-1+14 \[Gamma]^2-63 \[Gamma]^4+90 \[Gamma]^6)+1027 h^5 (-1+\[Gamma])^4 \[Gamma]^2 (1+\[Gamma])^5 (-1-2 \[Gamma]+14 \[Gamma]^2+28 \[Gamma]^3-63 \[Gamma]^4-126 \[Gamma]^5+90 \[Gamma]^6+180 \[Gamma]^7)+120 \[Gamma]^2 (1+\[Gamma])^2 (-21+208 \[Gamma]^2-489 \[Gamma]^4-448 \[Gamma]^6+1230 \[Gamma]^8+1800 \[Gamma]^10)-2 h \[Gamma] (132+1391 \[Gamma]+692 \[Gamma]^2-13057 \[Gamma]^3-7944 \[Gamma]^4+34091 \[Gamma]^5-56812 \[Gamma]^6-60307 \[Gamma]^7+483476 \[Gamma]^8+384382 \[Gamma]^9-879144 \[Gamma]^10-913380 \[Gamma]^11+205200 \[Gamma]^12+312480 \[Gamma]^13)+h^3 (120+264 \[Gamma]+721 \[Gamma]^2+3953 \[Gamma]^3-8514 \[Gamma]^4-68258 \[Gamma]^5-52279 \[Gamma]^6+267021 \[Gamma]^7+459286 \[Gamma]^8-362502 \[Gamma]^9-834223 \[Gamma]^10+704355 \[Gamma]^11+539800 \[Gamma]^12-2075766 \[Gamma]^13-1216783 \[Gamma]^14+1303263 \[Gamma]^15+776412 \[Gamma]^16-277290 \[Gamma]^17-184860 \[Gamma]^18)-2 h^2 (48-2576 \[Gamma]^2-3291 \[Gamma]^3+25154 \[Gamma]^4+40875 \[Gamma]^5-83392 \[Gamma]^6-166329 \[Gamma]^7+64162 \[Gamma]^8+261787 \[Gamma]^9+167912 \[Gamma]^10-233879 \[Gamma]^11-670290 \[Gamma]^12+228737 \[Gamma]^13+1454644 \[Gamma]^14+393341 \[Gamma]^15-868842 \[Gamma]^16-341991 \[Gamma]^17+184860 \[Gamma]^18+92430 \[Gamma]^19)) Sqrt[(-1+\[Gamma]) (1+\[Gamma]) (1-4 \[Nu])]-180 (-1+h^2) \[Gamma]^2 (1+\[Gamma])^2 (-1+12 \[Gamma]^2-47 \[Gamma]^4+60 \[Gamma]^6) (a0^2 (9+63 \[Gamma]^2+68 \[Gamma]^4-8 \[Gamma]^6+h^2 (15+36 \[Gamma]+45 \[Gamma]^2+40 \[Gamma]^3-4 \[Gamma]^4)+h (18+48 \[Gamma]+78 \[Gamma]^2+88 \[Gamma]^3+48 \[Gamma]^4-16 \[Gamma]^5))+a12^2 (-7-25 \[Gamma]^2+28 \[Gamma]^4-8 \[Gamma]^6-2 h (1+7 \[Gamma]^2+4 \[Gamma]^4)+h^2 (11-12 \[Gamma]+41 \[Gamma]^2-48 \[Gamma]^3-20 \[Gamma]^4+16 \[Gamma]^5))-4 a0 a12 (-1+\[Gamma]) (2 \[Gamma] (-6-11 \[Gamma]^2+2 \[Gamma]^4)+h (-3-9 \[Gamma]-12 \[Gamma]^2-10 \[Gamma]^3+4 \[Gamma]^4)) Sqrt[1-4 \[Nu]]) ArcCosh[\[Gamma]])/(8 h^4 (1+h)^2 (-1+\[Gamma])^2 \[Gamma]^2 (1+\[Gamma])^3 Sqrt[-1+\[Gamma]^2] (1-18 \[Gamma]^2+119 \[Gamma]^4-342 \[Gamma]^6+360 \[Gamma]^8))+1/(h^2 (1+h) (-1+4 \[Gamma]^2)) 2 (-1+h) (-1+\[Gamma]^2)^2 (a0^2 (1+\[Gamma]-2 \[Gamma]^2-2 \[Gamma]^3-2 h (-1+\[Gamma]+2 \[Gamma]^2)+h^2 (-1-3 \[Gamma]+2 \[Gamma]^2+2 \[Gamma]^3)+h^4 (-1-\[Gamma]+2 \[Gamma]^2+2 \[Gamma]^3)+h^3 (-2-2 \[Gamma]+4 \[Gamma]^2+4 \[Gamma]^3))-2 a0 a12 (-1+\[Gamma]) (h+2 h \[Gamma]+2 \[Gamma] (1+\[Gamma])) Sqrt[1-4 \[Nu]]+a12^2 (-1+\[Gamma]) (-1+2 \[Gamma]^2) (-1+4 \[Nu])) ((110574 Log[2])/5-(4198311 Log[3])/640-(1953125 Log[5])/384);


has4[5]=-3/2 a0^2 as2[3]-(1/(16 h^4 (-1+\[Gamma]^2)^2 (-1+6 \[Gamma]^2) \[Nu]^4))15 (a12^4 (-1+2 \[Gamma]^2) (1-4 \[Nu])^2 (2-2 h-2 (-2+h) (-1+\[Gamma]) \[Nu]+(-1+\[Gamma])^2 \[Nu]^2)+4 a0 a12^3 (1-4 \[Nu])^(3/2) (-2+2 h+6 \[Nu]-4 h \[Nu]+2 \[Gamma]^3 (4+h (-2+\[Nu])-5 \[Nu]) \[Nu]+2 \[Gamma] (-1+\[Nu]) \[Nu]-4 \[Nu]^2+h \[Nu]^2+2 \[Gamma]^4 \[Nu]^2+\[Gamma]^2 (4-4 h+4 (-3+2 h) \[Nu]+(10-3 h) \[Nu]^2))-6 a0^2 a12^2 (-1+4 \[Nu]) (-2+2 h+8 \[Nu]-6 h \[Nu]-7 \[Nu]^2+2 h \[Nu]^2+2 \[Gamma]^4 \[Nu]^2+2 \[Gamma] \[Nu] (h+\[Nu]) (-1+2 \[Nu])+4 \[Gamma]^3 \[Nu] (2+h (-1+\[Nu])-4 \[Nu]+\[Nu]^2)+\[Gamma]^2 (4-4 h+4 (-4+3 h) \[Nu]+(23-10 h) \[Nu]^2-8 \[Nu]^3))+a0^4 (2 (-1+h)-2 (-6+5 h) \[Nu]+(-13+4 h) \[Nu]^2+16 (-1+h) \[Nu]^3+20 \[Nu]^4-16 \[Nu]^5+16 \[Nu]^6-32 \[Gamma]^8 \[Nu]^6-80 \[Gamma]^5 \[Nu]^5 (-1+2 \[Nu])+32 \[Gamma]^7 \[Nu]^5 (-1+2 \[Nu])+8 \[Gamma]^6 \[Nu]^4 (-1+4 \[Nu]+6 \[Nu]^2)+4 \[Gamma]^3 \[Nu] (-1+2 \[Nu]) (-2+h+3 \[Nu]+16 \[Nu]^4)-2 \[Gamma] \[Nu] (-2+3 h+(11-12 h) \[Nu]+4 (-7+4 h) \[Nu]^2+16 \[Nu]^3-8 \[Nu]^4+16 \[Nu]^5)+\[Gamma]^2 (4-4 h+4 (-6+5 h) \[Nu]+(61-36 h) \[Nu]^2+16 (-4+h) \[Nu]^3+64 \[Nu]^5-48 \[Nu]^6)+2 \[Gamma]^4 (\[Nu]^2+10 \[Nu]^4-40 \[Nu]^5+8 \[Nu]^6))+4 a0^3 a12 Sqrt[1-4 \[Nu]] (2 (-1+h)+(10-8 h) \[Nu]+(-10+3 h) \[Nu]^2+2 \[Gamma]^4 \[Nu]^2+4 (-1+h) \[Nu]^3-2 \[Gamma] \[Nu] (-1+2 h+(5-6 h) \[Nu]+2 (-5+2 h) \[Nu]^2)+\[Gamma]^2 (4-4 h+4 (-5+4 h) \[Nu]+(40-21 h) \[Nu]^2+4 (-7+h) \[Nu]^3)+2 \[Gamma]^3 \[Nu] (4-11 \[Nu]+6 \[Nu]^2+h (-2+3 \[Nu]))));


P23ASS=PadeApproximant[hatASS,{u,0,{2,3}}];


AfactSS=(1+2/rc)/(1+2u)(Aorb/.u->1/rc) P23ASS;

